Triangular tessellations of one-loop scattering amplitudes in $\phi^3$ theory

Inspired by the recent work of Nima Arkani Hamed and collaborators who introduced the notion of positive geometry to account for the structure of tree-level scattering amplitudes in bi-adjoint $\phi^3$ theory, which led to one-loop descriptions of the integrands. Here we consider the one-loop integrals themselves in $\phi^3$ theory. In order to achieve this end, the geometrical construction offered by Schnetz for Feynman diagrams is hereby extended, and the results are presented. The extension relies on masking the loop momentum variable with a constant and proceeding with the calculations. The results appear as a construction given in a diagrammatic manner. The significance of the resulting triangular diagrams is that they have a common side amongst themselves for the corresponding Feynman diagrams they pertain to. Further extensions to this mathematical construction can lead to additional insights into higher loops. A mathematica code has been provided in order to generate the final results given the initial parameters of the theory.

==> Bubble.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81656,       1910]
NotebookOptionsPosition[     78843,       1850]
NotebookOutlinePosition[     79270,       1867]
CellTagsIndexPosition[     79227,       1864]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["  Polytope for the Bubble Feynman diagram constructed \
using  eq.(22,36) - T7 in Fig.(4) and T7 row of Table 1",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.88934288503469*^9, 
  3.88934291898638*^9}},ExpressionUUID->"617ddbec-acb4-43f2-a52c-\
df2edd6954c0"],

Cell[CellGroupData[{

Cell[TextData[{
 " After getting the co-ordinates of the main triangle from Triangle.nb we \
can find the co-ordinates of triangle corresponding to the Bubble Feynman \
diagrams. Two of the vertices  are same as the original triangle as evident \
in Table 1 and the third one is given by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "ij"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "febc29b0-a3c1-4efb-a6c7-d6d861580832"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "B"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5ffb1e7b-d228-46e6-867f-f1a0eed5ba03"],
 " with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3195d88c-6986-4f4a-a060-3af961a00f6d"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "j"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f28d90d9-5cf9-4a5a-abc5-f37023dcaa0a"],
 " being the first two vertices. The shift ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "B"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7a44956b-96c2-4377-bb82-fc9ca66b970b"],
 " depends upon the internal propagator masses ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9b0c5e59-c5b4-4971-9641-96fea6057f3d"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "5"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5dd04361-101e-4bd0-99b3-3e342c91dff2"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "6"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "77482edd-ef92-448c-b4d1-f8a06282b87a"],
 " through the construction of the transformed sphere mentioned in the text. \
Finally the third vertex is reflected with respect to the line ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "ij"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "05e809ac-6e84-4678-9360-883ccb582c33"],
 " on the other side so that the bubble triangle falls outside the original \
triangle when all the triangles are stacked up in the final figure, see \
Finalfig.nb"
}], "Section",
 CellChangeTimes->{
  3.889494353992044*^9, {3.889494865593759*^9, 3.889494961139571*^9}, {
   3.8894954212712793`*^9, 3.889495438069517*^9}, {3.889495741749593*^9, 
   3.889495778994199*^9}, {3.889495811990067*^9, 3.889495960890593*^9}, {
   3.889496016871063*^9, 3.889496148823516*^9}, {3.889497125434656*^9, 
   3.889497150179661*^9}, {3.88949723549881*^9, 
   3.889497241689115*^9}},ExpressionUUID->"4fbd41b0-1cc9-4fa9-8a0e-\
ccc9a6ee7ffd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bubble1", "[", 
   RowBox[{
   "p12x_", ",", "p23x_", ",", "p12y_", ",", "p23y_", ",", "m1_", ",", "m2_", 
    ",", "m3_", ",", "rBx_", ",", "rBy_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
     RowBox[{"Opacity", "[", "0", "]"}], ",", 
     RowBox[{"Polygon", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p12y", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m3", "2"], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                SuperscriptBox["p12x", "2"], "+", 
                SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
             RowBox[{"p12y", " ", 
              SuperscriptBox["p23y", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
             RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
             RowBox[{"p23x", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                SuperscriptBox["p12y", "2"], "+", 
                RowBox[{"p12x", " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
             RowBox[{"p12x", " ", 
              SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
             RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"p12x", "+", "rBx", "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             FractionBox["p12y", "p12x"], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], 
               RowBox[{"(", 
                RowBox[{"p12x", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], 
                ")"}]}], "-", "p12y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}], 
          ",", 
          RowBox[{"p12y", "+", "rBy", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], 
               RowBox[{"(", 
                RowBox[{"p12x", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], 
                ")"}]}], "-", "p12y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p12y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m3", "2"], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12x", "2"], "+", 
                 SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
              RowBox[{"p12y", " ", 
               SuperscriptBox["p23y", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
           "p12x"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
              RowBox[{"p23x", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12y", "2"], "+", 
                 RowBox[{"p12x", " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
              RowBox[{"p12x", " ", 
               SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
           "p12y"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8893219400655518`*^9, 3.8893219995887957`*^9}, 
   3.88932203878834*^9, 3.88932398515062*^9, {3.889324306444623*^9, 
   3.8893243336918488`*^9}, {3.889324612763908*^9, 3.889324614635683*^9}, 
   3.889331038152672*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"007979c7-9c60-432b-9c04-934f6b61e87f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bubble1", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "6", ",", 
   RowBox[{"-", "4"}], ",", "2", ",", "3", ",", "2.5", ",", "0.03", ",", "0", 
   ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889331874101063*^9, 3.889331874369883*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"24006216-69eb-43d1-a30b-5810a709664c"],

Cell[BoxData[
 GraphicsBox[
  {Opacity[0], EdgeForm[Thickness[Large]], 
   PolygonBox[{{-1.1705363636363637`, 
    2.073884090909091}, {-4.649896256684492, -4.087525935828877}, \
{-2.170536363636364, -1.926115909090909}}]}]], "Output",
 CellChangeTimes->{{3.889331869556941*^9, 3.889331875681037*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"52096f01-41dd-4c22-9a19-e8a2937d6004"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Bubble1", "[", 
    RowBox[{
    "s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5", ",", "s6", ",", "s7", 
     ",", "s11", ",", "s12"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s4", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s5", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s6", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s7", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s11", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s12", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.888997261458231*^9, 3.888997261922077*^9}, {
   3.888997312898321*^9, 3.888997324882469*^9}, {3.888997548245928*^9, 
   3.8889976338388157`*^9}, {3.888997673558318*^9, 3.8889976737787113`*^9}, {
   3.88899860330315*^9, 3.888998648052185*^9}, {3.88915078366591*^9, 
   3.889150803343214*^9}, {3.88932209398431*^9, 3.889322098960854*^9}, {
   3.889324340646637*^9, 3.8893243448354*^9}, 3.8893310449159203`*^9, 
   3.889331081765229*^9, {3.889331613492831*^9, 3.8893316177937193`*^9}, {
   3.889331672292964*^9, 3.8893316856344757`*^9}, 3.889331751590822*^9, {
   3.8893317916216516`*^9, 3.889331822884143*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2e2077e0-c3d8-4113-a26c-002db1592ac6"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`s1$$ = -0.5, $CellContext`s11$$ = \
-0.049999999999998934`, $CellContext`s12$$ = 
    0.75, $CellContext`s2$$ = -0.8499999999999996, $CellContext`s3$$ = 
    0.05000000000000071, $CellContext`s4$$ = -2., $CellContext`s5$$ = \
-0.049999999999998934`, $CellContext`s6$$ = -0.25, $CellContext`s7$$ = \
-0.3999999999999986, Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`s1$$], -10, 10}, {
      Hold[$CellContext`s2$$], -10, 10}, {
      Hold[$CellContext`s3$$], -10, 10}, {
      Hold[$CellContext`s4$$], -10, 10}, {
      Hold[$CellContext`s5$$], -10, 10}, {
      Hold[$CellContext`s6$$], -10, 10}, {
      Hold[$CellContext`s7$$], -10, 10}, {
      Hold[$CellContext`s11$$], -10, 10}, {
      Hold[$CellContext`s12$$], -10, 10}}, Typeset`size$$ = {
    270., {87., 90.5233955503355}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`s1$$ = -10, $CellContext`s11$$ = -10, \
$CellContext`s12$$ = -10, $CellContext`s2$$ = -10, $CellContext`s3$$ = -10, \
$CellContext`s4$$ = -10, $CellContext`s5$$ = -10, $CellContext`s6$$ = -10, \
$CellContext`s7$$ = -10}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`Bubble1[$CellContext`s1$$, $CellContext`s2$$, \
$CellContext`s3$$, $CellContext`s4$$, $CellContext`s5$$, $CellContext`s6$$, \
$CellContext`s7$$, $CellContext`s11$$, $CellContext`s12$$], 
      "Specifications" :> {{$CellContext`s1$$, -10, 
         10}, {$CellContext`s2$$, -10, 10}, {$CellContext`s3$$, -10, 
         10}, {$CellContext`s4$$, -10, 10}, {$CellContext`s5$$, -10, 
         10}, {$CellContext`s6$$, -10, 10}, {$CellContext`s7$$, -10, 
         10}, {$CellContext`s11$$, -10, 10}, {$CellContext`s12$$, -10, 10}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{480., {110.849609375, 115.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.889322102073039*^9, 3.889324107205999*^9, 3.889324315292243*^9, 
   3.8893243467957497`*^9, 3.889324619990258*^9, {3.889331046910076*^9, 
   3.889331083122859*^9}, 3.889331759120759*^9, {3.8893317964184237`*^9, 
   3.889331824186163*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"596cc44e-b9cd-4864-a8a2-fa1b8fd27049"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["   Polytope for the Bubble Feynman diagram \
constructed using  eq.(22,36) - T3 in Fig.(4) and T3 row of Table 1",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.889342927313682*^9, 
  3.88934295991777*^9}},ExpressionUUID->"7123d9a5-cb13-46c3-9230-\
d01d3ec1de5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bubble2", "[", 
   RowBox[{
   "p12x_", ",", "p23x_", ",", "p12y_", ",", "p23y_", ",", "m1_", ",", "m2_", 
    ",", "m3_", ",", "rBx_", ",", "rBy_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
     RowBox[{"Opacity", "[", "0", "]"}], ",", 
     RowBox[{"Polygon", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p12y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m3", "2"], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12x", "2"], "+", 
                 SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
              RowBox[{"p12y", " ", 
               SuperscriptBox["p23y", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
           "p12x"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
              RowBox[{"p23x", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12y", "2"], "+", 
                 RowBox[{"p12x", " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
              RowBox[{"p12x", " ", 
               SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
           "p12y"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"p23x", "+", "rBx", "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             FractionBox["p23y", "p23x"], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], 
               RowBox[{"(", 
                RowBox[{"p23x", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "-", 
                 "p12x"}], ")"}]}], "-", "p23y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y", "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}], 
          ",", 
          RowBox[{"p23y", "+", "rBy", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], 
               RowBox[{"(", 
                RowBox[{"p23x", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "-", 
                 "p12x"}], ")"}]}], "-", "p23y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y", "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p12y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m3", "2"], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12x", "2"], "+", 
                 SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
              RowBox[{"p12y", " ", 
               SuperscriptBox["p23y", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", "p12x",
            "+", "p23x"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
              RowBox[{"p23x", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12y", "2"], "+", 
                 RowBox[{"p12x", " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
              RowBox[{"p12x", " ", 
               SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", "p12y",
            "+", "p23y"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.889331165560656*^9, 3.889331166113276*^9}, {
  3.8893312344433527`*^9, 3.889331243854143*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"3f500b76-cb39-4bd5-aa9c-8cb1b81e6ebb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bubble2", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "6", ",", 
   RowBox[{"-", "4"}], ",", "2", ",", "3", ",", "2.5", ",", "0.03", ",", "0", 
   ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889331276243339*^9, 3.8893312769286633`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"81bd9991-411c-4e29-8aff-66e9f0c44995"],

Cell[BoxData[
 GraphicsBox[
  {Opacity[0], EdgeForm[Thickness[Large]], 
   PolygonBox[{{-2.170536363636364, -1.926115909090909}, {6.121562272727273, 
    0.6353131818181819}, {3.829463636363636, 
    0.07388409090909098}}]}]], "Output",
 CellChangeTimes->{{3.889331269565504*^9, 3.889331279823447*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"cbfb33da-6700-4c6c-90c5-c060a41fb6d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Bubble2", "[", 
    RowBox[{
    "s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5", ",", "s6", ",", "s7", 
     ",", "s11", ",", "s12"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s4", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s5", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s6", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s7", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s11", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s12", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889332438944489*^9, 3.889332439652748*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"ee04b9ce-ae52-4c90-bddc-c87eb2e33f20"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`s1$$ = -0.75, $CellContext`s11$$ = \
-0.9499999999999993, $CellContext`s12$$ = -0.5, $CellContext`s2$$ = \
-0.9499999999999993, $CellContext`s3$$ = -0.8499999999999996, \
$CellContext`s4$$ = -2.4499999999999993`, $CellContext`s5$$ = \
-1.0999999999999996`, $CellContext`s6$$ = 
    0.20000000000000107`, $CellContext`s7$$ = -0.3999999999999986, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`s1$$], -10, 10}, {
      Hold[$CellContext`s2$$], -10, 10}, {
      Hold[$CellContext`s3$$], -10, 10}, {
      Hold[$CellContext`s4$$], -10, 10}, {
      Hold[$CellContext`s5$$], -10, 10}, {
      Hold[$CellContext`s6$$], -10, 10}, {
      Hold[$CellContext`s7$$], -10, 10}, {
      Hold[$CellContext`s11$$], -10, 10}, {
      Hold[$CellContext`s12$$], -10, 10}}, Typeset`size$$ = {
    270., {47., 49.52926295077887}}, Typeset`update$$ = 0, Typeset`initDone$$,
     Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`s1$$ = -10, $CellContext`s11$$ = -10, \
$CellContext`s12$$ = -10, $CellContext`s2$$ = -10, $CellContext`s3$$ = -10, \
$CellContext`s4$$ = -10, $CellContext`s5$$ = -10, $CellContext`s6$$ = -10, \
$CellContext`s7$$ = -10}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`Bubble2[$CellContext`s1$$, $CellContext`s2$$, \
$CellContext`s3$$, $CellContext`s4$$, $CellContext`s5$$, $CellContext`s6$$, \
$CellContext`s7$$, $CellContext`s11$$, $CellContext`s12$$], 
      "Specifications" :> {{$CellContext`s1$$, -10, 
         10}, {$CellContext`s2$$, -10, 10}, {$CellContext`s3$$, -10, 
         10}, {$CellContext`s4$$, -10, 10}, {$CellContext`s5$$, -10, 
         10}, {$CellContext`s6$$, -10, 10}, {$CellContext`s7$$, -10, 
         10}, {$CellContext`s11$$, -10, 10}, {$CellContext`s12$$, -10, 10}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{480., {95.849609375, 100.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.8893324433907557`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"1fb0badf-1952-4aa1-9a28-a6cd2d413b1a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["    Polytope for the Bubble Feynman diagram \
constructed using  eq.(22,36) - T5 in Fig.(4) and T5 row of Table 1",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.889343093426217*^9, 
  3.8893431090536613`*^9}},ExpressionUUID->"bf42bda0-e1ea-4cf1-8341-\
0a437bb4f629"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bubble3", "[", 
   RowBox[{
   "p12x_", ",", "p23x_", ",", "p12y_", ",", "p23y_", ",", "m1_", ",", "m2_", 
    ",", "m3_", ",", "rBx_", ",", "rBy_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
     RowBox[{"Opacity", "[", "0", "]"}], ",", 
     RowBox[{"Polygon", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p12y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m3", "2"], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12x", "2"], "+", 
                 SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
              RowBox[{"p12y", " ", 
               SuperscriptBox["p23y", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", "p12x",
            "+", "p23x"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
              RowBox[{"p23x", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12y", "2"], "+", 
                 RowBox[{"p12x", " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
              RowBox[{"p12x", " ", 
               SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", "p12y",
            "+", "p23y"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p12x"}], "-", "p23x", "+", "rBx", "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             FractionBox[
              RowBox[{"p12y", "+", "p23y"}], 
              RowBox[{"p12x", "+", "p23x"}]], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "p12x"}], "-", "p23x", "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                   "p12x", "+", "p23x"}], ")"}]}], ")"}]}], "+", "p12y", "+", 
              "p23y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y", "+", "p23y", "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", "1"}]]}]}],
           ",", 
          RowBox[{
           RowBox[{"-", "p12y"}], "-", "p23y", "+", "rBy", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "p12x"}], "-", "p23x", "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                   "p12x", "+", "p23x"}], ")"}]}], ")"}]}], "+", "p12y", "+", 
              "p23y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y", "+", "p23y", "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", 
              "1"}]]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p12y", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m3", "2"], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                SuperscriptBox["p12x", "2"], "+", 
                SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
             RowBox[{"p12y", " ", 
              SuperscriptBox["p23y", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
             RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
             RowBox[{"p23x", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                SuperscriptBox["p12y", "2"], "+", 
                RowBox[{"p12x", " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
             RowBox[{"p12x", " ", 
              SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
             RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], "}"}]}], 
       "}"}], "]"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8893314952571783`*^9, 3.88933149599164*^9}, {
  3.889331535806242*^9, 3.889331549868081*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"f42400c3-c0fe-4952-aadf-f33d9d3e25e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bubble3", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "6", ",", 
   RowBox[{"-", "4"}], ",", "2", ",", "3", ",", "2.5", ",", "0.03", ",", "0", 
   ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889331571106881*^9, 3.889331571713688*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"727babbb-7742-4586-afd2-726a2f9aeb5d"],

Cell[BoxData[
 GraphicsBox[
  {Opacity[0], EdgeForm[Thickness[Large]], 
   PolygonBox[{{3.829463636363636, 0.07388409090909098}, {-3.202986520376175, 
    5.492533699059562}, {-1.1705363636363637`, 
    2.073884090909091}}]}]], "Output",
 CellChangeTimes->{3.8893315739956217`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"50fc462d-6ee5-4bb5-9b32-8c6a0e761450"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Bubble3", "[", 
    RowBox[{
    "s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5", ",", "s6", ",", "s7", 
     ",", "s11", ",", "s12"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s4", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s5", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s6", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s7", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s11", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s12", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88933277504532*^9, 3.88933277555696*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"da59e011-257a-4da2-b3d5-471cddce20ac"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`s1$$ = -3.3999999999999995`, \
$CellContext`s11$$ = -0.25, $CellContext`s12$$ = -0.3999999999999986, \
$CellContext`s2$$ = 
    0.9000000000000004, $CellContext`s3$$ = -1.549999999999999, \
$CellContext`s4$$ = -0.049999999999998934`, $CellContext`s5$$ = \
-0.5999999999999996, $CellContext`s6$$ = -0.3999999999999986, \
$CellContext`s7$$ = -0.5999999999999996, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`s1$$], -10, 10}, {
      Hold[$CellContext`s2$$], -10, 10}, {
      Hold[$CellContext`s3$$], -10, 10}, {
      Hold[$CellContext`s4$$], -10, 10}, {
      Hold[$CellContext`s5$$], -10, 10}, {
      Hold[$CellContext`s6$$], -10, 10}, {
      Hold[$CellContext`s7$$], -10, 10}, {
      Hold[$CellContext`s11$$], -10, 10}, {
      Hold[$CellContext`s12$$], -10, 10}}, Typeset`size$$ = {
    270., {48., 50.52320593509057}}, Typeset`update$$ = 0, Typeset`initDone$$,
     Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`s1$$ = -10, $CellContext`s11$$ = -10, \
$CellContext`s12$$ = -10, $CellContext`s2$$ = -10, $CellContext`s3$$ = -10, \
$CellContext`s4$$ = -10, $CellContext`s5$$ = -10, $CellContext`s6$$ = -10, \
$CellContext`s7$$ = -10}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`Bubble3[$CellContext`s1$$, $CellContext`s2$$, \
$CellContext`s3$$, $CellContext`s4$$, $CellContext`s5$$, $CellContext`s6$$, \
$CellContext`s7$$, $CellContext`s11$$, $CellContext`s12$$], 
      "Specifications" :> {{$CellContext`s1$$, -10, 
         10}, {$CellContext`s2$$, -10, 10}, {$CellContext`s3$$, -10, 
         10}, {$CellContext`s4$$, -10, 10}, {$CellContext`s5$$, -10, 
         10}, {$CellContext`s6$$, -10, 10}, {$CellContext`s7$$, -10, 
         10}, {$CellContext`s11$$, -10, 10}, {$CellContext`s12$$, -10, 10}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{480., {95.849609375, 100.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.8893327770271673`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"6366e177-2612-4d6f-98cf-d062de83e29a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" Hyperboloid of two sheets with one flat axis \
constructed using eq . (46) - Fig . (6)",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.889343243474299*^9, 
  3.889343268862174*^9}},ExpressionUUID->"9a112459-23b5-433c-b790-\
510c5a7d7e87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a3", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p3x", "2"], "+", 
          SuperscriptBox["p3y", "2"], "-", 
          SuperscriptBox["p3z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
           RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
           RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
           RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
           RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
           RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p2x", "2"], "+", 
          SuperscriptBox["p2y", "2"], "-", 
          SuperscriptBox["p2z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1z", " ", "p3y", " ", "vx"}], "-", 
           RowBox[{"p1y", " ", "p3z", " ", "vx"}], "-", 
           RowBox[{"p1z", " ", "p3x", " ", "vy"}], "+", 
           RowBox[{"p1x", " ", "p3z", " ", "vy"}], "+", 
           RowBox[{"p1y", " ", "p3x", " ", "vz"}], "-", 
           RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p1x", "2"], "+", 
          SuperscriptBox["p1y", "2"], "-", 
          SuperscriptBox["p1z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2z", " ", "p3y", " ", "vx"}], "-", 
           RowBox[{"p2y", " ", "p3z", " ", "vx"}], "-", 
           RowBox[{"p2z", " ", "p3x", " ", "vy"}], "+", 
           RowBox[{"p2x", " ", "p3z", " ", "vy"}], "+", 
           RowBox[{"p2y", " ", "p3x", " ", "vz"}], "-", 
           RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", "a1", " ", "a2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1x", " ", "p2x"}], "+", 
          RowBox[{"p1y", " ", "p2y"}], "-", 
          RowBox[{"p1z", " ", "p2z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
          RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
          RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
          RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
          RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
          RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p2z"}], " ", "p3y", " ", "vx"}], "+", 
          RowBox[{"p2y", " ", "p3z", " ", "vx"}], "+", 
          RowBox[{"p2z", " ", "p3x", " ", "vy"}], "-", 
          RowBox[{"p2x", " ", "p3z", " ", "vy"}], "-", 
          RowBox[{"p2y", " ", "p3x", " ", "vz"}], "+", 
          RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "a3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
          RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
          RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
          RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
          RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
          RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p2x", " ", "p3x"}], "+", 
             RowBox[{"p2y", " ", "p3y"}], "-", 
             RowBox[{"p2z", " ", "p3z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
             RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
             RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
             RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
             RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
             RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
          RowBox[{"a1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p1x", " ", "p3x"}], "+", 
             RowBox[{"p1y", " ", "p3y"}], "-", 
             RowBox[{"p1z", " ", "p3z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p2z"}], " ", "p3y", " ", "vx"}], "+", 
             RowBox[{"p2y", " ", "p3z", " ", "vx"}], "+", 
             RowBox[{"p2z", " ", "p3x", " ", "vy"}], "-", 
             RowBox[{"p2x", " ", "p3z", " ", "vy"}], "-", 
             RowBox[{"p2y", " ", "p3x", " ", "vz"}], "+", 
             RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
             RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
             RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
             RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
             RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
             RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}]}], "+", 
          RowBox[{"a2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
             RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
             RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
             RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
             RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
             RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
          RowBox[{"a1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p2z", " ", "p3y", " ", "vx"}], "-", 
             RowBox[{"p2y", " ", "p3z", " ", "vx"}], "-", 
             RowBox[{"p2z", " ", "p3x", " ", "vy"}], "+", 
             RowBox[{"p2x", " ", "p3z", " ", "vy"}], "+", 
             RowBox[{"p2y", " ", "p3x", " ", "vz"}], "-", 
             RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p2y", " ", "p3z", " ", "r1", " ", "vx"}], "+", 
          RowBox[{"p1z", " ", "p3y", " ", "r2", " ", "vx"}], "-", 
          RowBox[{"p1y", " ", "p3z", " ", "r2", " ", "vx"}], "-", 
          RowBox[{"p1z", " ", "p2y", " ", "r3", " ", "vx"}], "-", 
          RowBox[{"p2x", " ", "p3z", " ", "r1", " ", "vy"}], "-", 
          RowBox[{"p1z", " ", "p3x", " ", "r2", " ", "vy"}], "+", 
          RowBox[{"p1x", " ", "p3z", " ", "r2", " ", "vy"}], "+", 
          RowBox[{"p1z", " ", "p2x", " ", "r3", " ", "vy"}], "+", 
          RowBox[{"p2z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p3y"}], " ", "r1", " ", "vx"}], "+", 
             RowBox[{"p1y", " ", "r3", " ", "vx"}], "+", 
             RowBox[{"p3x", " ", "r1", " ", "vy"}], "-", 
             RowBox[{"p1x", " ", "r3", " ", "vy"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p2y"}], " ", "p3x", " ", "r1"}], "+", 
             RowBox[{"p2x", " ", "p3y", " ", "r1"}], "+", 
             RowBox[{"p1y", " ", "p3x", " ", "r2"}], "-", 
             RowBox[{"p1x", " ", "p3y", " ", "r2"}], "-", 
             RowBox[{"p1y", " ", "p2x", " ", "r3"}], "+", 
             RowBox[{"p1x", " ", "p2y", " ", "r3"}]}], ")"}], " ", "vz"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
                RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
                RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
                RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
                RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
                RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}]}], "+", 
             RowBox[{"a2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
                RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
                RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
                RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
                RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
                RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
             RowBox[{"a1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p2z", " ", "p3y", " ", "vx"}], "-", 
                RowBox[{"p2y", " ", "p3z", " ", "vx"}], "-", 
                RowBox[{"p2z", " ", "p3x", " ", "vy"}], "+", 
                RowBox[{"p2x", " ", "p3z", " ", "vy"}], "+", 
                RowBox[{"p2y", " ", "p3x", " ", "vz"}], "-", 
                RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}]}], ")"}], 
           "RBT"}]}], ")"}]}]}], "==", 
      RowBox[{"5", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1z", " ", "p2y", " ", "p3x"}], "-", 
          RowBox[{"p1y", " ", "p2z", " ", "p3x"}], "-", 
          RowBox[{"p1z", " ", "p2x", " ", "p3y"}], "+", 
          RowBox[{"p1x", " ", "p2z", " ", "p3y"}], "+", 
          RowBox[{"p1y", " ", "p2x", " ", "p3z"}], "-", 
          RowBox[{"p1x", " ", "p2y", " ", "p3z"}]}], ")"}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"vx", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"vy", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"vz", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1x", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1y", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1z", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2x", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2y", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2z", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p3x", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p3y", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p3z", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r1", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r2", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r3", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"RBT", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88932052670991*^9, 3.889320528810536*^9}, 
   3.889320743111251*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"357e7556-100a-4d26-8a9c-4a96ae331e25"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a1$$ = 0., $CellContext`a2$$ = 
    1., $CellContext`a3$$ = 
    1., $CellContext`p1x$$ = -865., $CellContext`p1y$$ = -140., \
$CellContext`p1z$$ = -160., $CellContext`p2x$$ = -175., $CellContext`p2y$$ = \
-115., $CellContext`p2z$$ = -160., $CellContext`p3x$$ = -90., \
$CellContext`p3y$$ = -35., $CellContext`p3z$$ = -1000, $CellContext`r1$$ = 
    25., $CellContext`r2$$ = 45., $CellContext`r3$$ = 
    115., $CellContext`RBT$$ = 95., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a1$$], -10, 10}, {
      Hold[$CellContext`a2$$], -10, 10}, {
      Hold[$CellContext`a3$$], -10, 10}, {
      Hold[$CellContext`p1x$$], -1000, 1000}, {
      Hold[$CellContext`p1y$$], -1000, 1000}, {
      Hold[$CellContext`p1z$$], -1000, 1000}, {
      Hold[$CellContext`p2x$$], -1000, 1000}, {
      Hold[$CellContext`p2y$$], -1000, 1000}, {
      Hold[$CellContext`p2z$$], -1000, 1000}, {
      Hold[$CellContext`p3x$$], -1000, 1000}, {
      Hold[$CellContext`p3y$$], -1000, 1000}, {
      Hold[$CellContext`p3z$$], -1000, 1000}, {
      Hold[$CellContext`r1$$], -1000, 1000}, {
      Hold[$CellContext`r2$$], -1000, 1000}, {
      Hold[$CellContext`r3$$], -1000, 1000}, {
      Hold[$CellContext`RBT$$], -1000, 1000}}, Typeset`size$$ = {
    270., {139., 142.7088555542161}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`a1$$ = -10, $CellContext`a2$$ = -10, \
$CellContext`a3$$ = -10, $CellContext`p1x$$ = -1000, $CellContext`p1y$$ = \
-1000, $CellContext`p1z$$ = -1000, $CellContext`p2x$$ = -1000, \
$CellContext`p2y$$ = -1000, $CellContext`p2z$$ = -1000, $CellContext`p3x$$ = \
-1000, $CellContext`p3y$$ = -1000, $CellContext`p3z$$ = -1000, \
$CellContext`r1$$ = -1000, $CellContext`r2$$ = -1000, $CellContext`r3$$ = \
-1000, $CellContext`RBT$$ = -1000}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      ContourPlot3D[(-$CellContext`a3$$^2) ($CellContext`p3x$$^2 + \
$CellContext`p3y$$^2 - $CellContext`p3z$$^2) ($CellContext`p1z$$ \
$CellContext`p2y$$ $CellContext`vx - $CellContext`p1y$$ $CellContext`p2z$$ \
$CellContext`vx - $CellContext`p1z$$ $CellContext`p2x$$ $CellContext`vy + \
$CellContext`p1x$$ $CellContext`p2z$$ $CellContext`vy + $CellContext`p1y$$ \
$CellContext`p2x$$ $CellContext`vz - $CellContext`p1x$$ $CellContext`p2y$$ \
$CellContext`vz)^2 - $CellContext`a2$$^2 ($CellContext`p2x$$^2 + \
$CellContext`p2y$$^2 - $CellContext`p2z$$^2) ($CellContext`p1z$$ \
$CellContext`p3y$$ $CellContext`vx - $CellContext`p1y$$ $CellContext`p3z$$ \
$CellContext`vx - $CellContext`p1z$$ $CellContext`p3x$$ $CellContext`vy + \
$CellContext`p1x$$ $CellContext`p3z$$ $CellContext`vy + $CellContext`p1y$$ \
$CellContext`p3x$$ $CellContext`vz - $CellContext`p1x$$ $CellContext`p3y$$ \
$CellContext`vz)^2 - $CellContext`a1$$^2 ($CellContext`p1x$$^2 + \
$CellContext`p1y$$^2 - $CellContext`p1z$$^2) ($CellContext`p2z$$ \
$CellContext`p3y$$ $CellContext`vx - $CellContext`p2y$$ $CellContext`p3z$$ \
$CellContext`vx - $CellContext`p2z$$ $CellContext`p3x$$ $CellContext`vy + \
$CellContext`p2x$$ $CellContext`p3z$$ $CellContext`vy + $CellContext`p2y$$ \
$CellContext`p3x$$ $CellContext`vz - $CellContext`p2x$$ $CellContext`p3y$$ \
$CellContext`vz)^2 + 
         2 $CellContext`a1$$ $CellContext`a2$$ ($CellContext`p1x$$ \
$CellContext`p2x$$ + $CellContext`p1y$$ $CellContext`p2y$$ - \
$CellContext`p1z$$ $CellContext`p2z$$) ((-$CellContext`p1z$$) \
$CellContext`p3y$$ $CellContext`vx + $CellContext`p1y$$ $CellContext`p3z$$ \
$CellContext`vx + $CellContext`p1z$$ $CellContext`p3x$$ $CellContext`vy - \
$CellContext`p1x$$ $CellContext`p3z$$ $CellContext`vy - $CellContext`p1y$$ \
$CellContext`p3x$$ $CellContext`vz + $CellContext`p1x$$ $CellContext`p3y$$ \
$CellContext`vz) ((-$CellContext`p2z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p2y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p2z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p2x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p2y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p2x$$ $CellContext`p3y$$ $CellContext`vz) + 
         2 $CellContext`a3$$ ($CellContext`p1z$$ $CellContext`p2y$$ \
$CellContext`vx - $CellContext`p1y$$ $CellContext`p2z$$ $CellContext`vx - \
$CellContext`p1z$$ $CellContext`p2x$$ $CellContext`vy + $CellContext`p1x$$ \
$CellContext`p2z$$ $CellContext`vy + $CellContext`p1y$$ $CellContext`p2x$$ \
$CellContext`vz - $CellContext`p1x$$ $CellContext`p2y$$ $CellContext`vz) \
((-$CellContext`a2$$) ($CellContext`p2x$$ $CellContext`p3x$$ + \
$CellContext`p2y$$ $CellContext`p3y$$ - $CellContext`p2z$$ \
$CellContext`p3z$$) ((-$CellContext`p1z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p1y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p1z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p1x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p1y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p1x$$ $CellContext`p3y$$ $CellContext`vz) + $CellContext`a1$$ \
($CellContext`p1x$$ $CellContext`p3x$$ + $CellContext`p1y$$ \
$CellContext`p3y$$ - $CellContext`p1z$$ $CellContext`p3z$$) \
((-$CellContext`p2z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p2y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p2z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p2x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p2y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p2x$$ $CellContext`p3y$$ $CellContext`vz)) + ($CellContext`a3$$ \
($CellContext`p1z$$ $CellContext`p2y$$ $CellContext`vx - $CellContext`p1y$$ \
$CellContext`p2z$$ $CellContext`vx - $CellContext`p1z$$ $CellContext`p2x$$ \
$CellContext`vy + $CellContext`p1x$$ $CellContext`p2z$$ $CellContext`vy + \
$CellContext`p1y$$ $CellContext`p2x$$ $CellContext`vz - $CellContext`p1x$$ \
$CellContext`p2y$$ $CellContext`vz) + $CellContext`a2$$ \
((-$CellContext`p1z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p1y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p1z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p1x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p1y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p1x$$ $CellContext`p3y$$ $CellContext`vz) + $CellContext`a1$$ \
($CellContext`p2z$$ $CellContext`p3y$$ $CellContext`vx - $CellContext`p2y$$ \
$CellContext`p3z$$ $CellContext`vx - $CellContext`p2z$$ $CellContext`p3x$$ \
$CellContext`vy + $CellContext`p2x$$ $CellContext`p3z$$ $CellContext`vy + \
$CellContext`p2y$$ $CellContext`p3x$$ $CellContext`vz - $CellContext`p2x$$ \
$CellContext`p3y$$ $CellContext`vz)) ($CellContext`p2y$$ $CellContext`p3z$$ \
$CellContext`r1$$ $CellContext`vx + $CellContext`p1z$$ $CellContext`p3y$$ \
$CellContext`r2$$ $CellContext`vx - $CellContext`p1y$$ $CellContext`p3z$$ \
$CellContext`r2$$ $CellContext`vx - $CellContext`p1z$$ $CellContext`p2y$$ \
$CellContext`r3$$ $CellContext`vx - $CellContext`p2x$$ $CellContext`p3z$$ \
$CellContext`r1$$ $CellContext`vy - $CellContext`p1z$$ $CellContext`p3x$$ \
$CellContext`r2$$ $CellContext`vy + $CellContext`p1x$$ $CellContext`p3z$$ \
$CellContext`r2$$ $CellContext`vy + $CellContext`p1z$$ $CellContext`p2x$$ \
$CellContext`r3$$ $CellContext`vy + $CellContext`p2z$$ ((-$CellContext`p3y$$) \
$CellContext`r1$$ $CellContext`vx + $CellContext`p1y$$ $CellContext`r3$$ \
$CellContext`vx + $CellContext`p3x$$ $CellContext`r1$$ $CellContext`vy - \
$CellContext`p1x$$ $CellContext`r3$$ $CellContext`vy) + \
((-$CellContext`p2y$$) $CellContext`p3x$$ $CellContext`r1$$ + \
$CellContext`p2x$$ $CellContext`p3y$$ $CellContext`r1$$ + $CellContext`p1y$$ \
$CellContext`p3x$$ $CellContext`r2$$ - $CellContext`p1x$$ $CellContext`p3y$$ \
$CellContext`r2$$ - $CellContext`p1y$$ $CellContext`p2x$$ $CellContext`r3$$ + \
$CellContext`p1x$$ $CellContext`p2y$$ $CellContext`r3$$) $CellContext`vz + \
($CellContext`a3$$ ($CellContext`p1z$$ $CellContext`p2y$$ $CellContext`vx - \
$CellContext`p1y$$ $CellContext`p2z$$ $CellContext`vx - $CellContext`p1z$$ \
$CellContext`p2x$$ $CellContext`vy + $CellContext`p1x$$ $CellContext`p2z$$ \
$CellContext`vy + $CellContext`p1y$$ $CellContext`p2x$$ $CellContext`vz - \
$CellContext`p1x$$ $CellContext`p2y$$ $CellContext`vz) + $CellContext`a2$$ \
((-$CellContext`p1z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p1y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p1z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p1x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p1y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p1x$$ $CellContext`p3y$$ $CellContext`vz) + $CellContext`a1$$ \
($CellContext`p2z$$ $CellContext`p3y$$ $CellContext`vx - $CellContext`p2y$$ \
$CellContext`p3z$$ $CellContext`vx - $CellContext`p2z$$ $CellContext`p3x$$ \
$CellContext`vy + $CellContext`p2x$$ $CellContext`p3z$$ $CellContext`vy + \
$CellContext`p2y$$ $CellContext`p3x$$ $CellContext`vz - $CellContext`p2x$$ \
$CellContext`p3y$$ $CellContext`vz)) $CellContext`RBT$$) == 
        5 ($CellContext`p1z$$ $CellContext`p2y$$ $CellContext`p3x$$ - \
$CellContext`p1y$$ $CellContext`p2z$$ $CellContext`p3x$$ - $CellContext`p1z$$ \
$CellContext`p2x$$ $CellContext`p3y$$ + $CellContext`p1x$$ $CellContext`p2z$$ \
$CellContext`p3y$$ + $CellContext`p1y$$ $CellContext`p2x$$ $CellContext`p3z$$ - \
$CellContext`p1x$$ $CellContext`p2y$$ $CellContext`p3z$$)^2, \
{$CellContext`vx, -5, 5}, {$CellContext`vy, -5, 5}, {$CellContext`vz, -5, 5}],
       "Specifications" :> {{$CellContext`a1$$, -10, 
         10}, {$CellContext`a2$$, -10, 10}, {$CellContext`a3$$, -10, 
         10}, {$CellContext`p1x$$, -1000, 1000}, {$CellContext`p1y$$, -1000, 
         1000}, {$CellContext`p1z$$, -1000, 1000}, {$CellContext`p2x$$, -1000,
          1000}, {$CellContext`p2y$$, -1000, 
         1000}, {$CellContext`p2z$$, -1000, 1000}, {$CellContext`p3x$$, -1000,
          1000}, {$CellContext`p3y$$, -1000, 
         1000}, {$CellContext`p3z$$, -1000, 1000}, {$CellContext`r1$$, -1000, 
         1000}, {$CellContext`r2$$, -1000, 1000}, {$CellContext`r3$$, -1000, 
         1000}, {$CellContext`RBT$$, -1000, 1000}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{481., {183.849609375, 188.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.88932075165994*^9, {3.889334353120139*^9, 3.88933436737507*^9}},
 CellLabel->"Out[1]=",ExpressionUUID->"3645fa0a-b630-44bc-8e6b-f289ee512a97"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 768.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b6ddefee-f622-4a0f-bf08-be50c2ddcb26"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 305, 5, 52, "Chapter",ExpressionUUID->"617ddbec-acb4-43f2-a52c-df2edd6954c0"],
Cell[CellGroupData[{
Cell[910, 31, 2662, 70, 167, "Section",ExpressionUUID->"4fbd41b0-1cc9-4fa9-8a0e-ccc9a6ee7ffd"],
Cell[3575, 103, 11400, 282, 300, "Input",ExpressionUUID->"007979c7-9c60-432b-9c04-934f6b61e87f"],
Cell[CellGroupData[{
Cell[15000, 389, 364, 8, 22, "Input",ExpressionUUID->"24006216-69eb-43d1-a30b-5810a709664c"],
Cell[15367, 399, 380, 7, 336, "Output",ExpressionUUID->"52096f01-41dd-4c22-9a19-e8a2937d6004"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15784, 411, 1777, 43, 22, "Input",ExpressionUUID->"2e2077e0-c3d8-4113-a26c-002db1592ac6"],
Cell[17564, 456, 3127, 58, 240, "Output",ExpressionUUID->"596cc44e-b9cd-4864-a8a2-fa1b8fd27049"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20752, 521, 307, 5, 52, "Chapter",ExpressionUUID->"7123d9a5-cb13-46c3-9230-d01d3ec1de5f"],
Cell[21062, 528, 11534, 287, 300, "Input",ExpressionUUID->"3f500b76-cb39-4bd5-aa9c-8cb1b81e6ebb"],
Cell[CellGroupData[{
Cell[32621, 819, 366, 8, 22, "Input",ExpressionUUID->"81bd9991-411c-4e29-8aff-66e9f0c44995"],
Cell[32990, 829, 381, 7, 103, "Output",ExpressionUUID->"cbfb33da-6700-4c6c-90c5-c060a41fb6d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33408, 841, 1212, 35, 22, "Input",ExpressionUUID->"ee04b9ce-ae52-4c90-bddc-c87eb2e33f20"],
Cell[34623, 878, 2938, 55, 210, "Output",ExpressionUUID->"1fb0badf-1952-4aa1-9a28-a6cd2d413b1a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37610, 939, 311, 5, 52, "Chapter",ExpressionUUID->"bf42bda0-e1ea-4cf1-8341-0a437bb4f629"],
Cell[37924, 946, 12401, 307, 300, "Input",ExpressionUUID->"f42400c3-c0fe-4952-aadf-f33d9d3e25e1"],
Cell[CellGroupData[{
Cell[50350, 1257, 364, 8, 22, "Input",ExpressionUUID->"727babbb-7742-4586-afd2-726a2f9aeb5d"],
Cell[50717, 1267, 360, 7, 222, "Output",ExpressionUUID->"50fc462d-6ee5-4bb5-9b32-8c6a0e761450"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51114, 1279, 1210, 35, 22, "Input",ExpressionUUID->"da59e011-257a-4da2-b3d5-471cddce20ac"],
Cell[52327, 1316, 2954, 56, 210, "Output",ExpressionUUID->"6366e177-2612-4d6f-98cf-d062de83e29a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55330, 1378, 283, 5, 52, "Chapter",ExpressionUUID->"9a112459-23b5-433c-b790-510c5a7d7e87"],
Cell[CellGroupData[{
Cell[55638, 1387, 11906, 285, 205, "Input",ExpressionUUID->"357e7556-100a-4d26-8a9c-4a96ae331e25"],
Cell[67547, 1674, 11268, 172, 386, "Output",ExpressionUUID->"3645fa0a-b630-44bc-8e6b-f289ee512a97"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Finalfig.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     79268,       1919]
NotebookOptionsPosition[     78361,       1893]
NotebookOutlinePosition[     78830,       1911]
CellTagsIndexPosition[     78787,       1908]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
The Code pertains to figure 10 in the manuscript  which is sum of all \
polytopes\
\>", "Title",
 CellChangeTimes->{{3.889169472439847*^9, 3.889169522675539*^9}, {
  3.889318545694659*^9, 3.8893185537728024`*^9}, {3.8893195898707647`*^9, 
  3.8893196197893057`*^9}, {3.889343162592394*^9, 3.889343171917995*^9}, {
  3.889343586830414*^9, 
  3.889343606014533*^9}},ExpressionUUID->"b1d771a2-efe5-4aa2-a556-\
795cd57fafc2"],

Cell[CellGroupData[{

Cell["\<\
 When we stack up all the triangles (Triangle.nb, Bubble.nb, Tadpole.nb) we \
get the following figure:\
\>", "Section",
 CellChangeTimes->{{3.889506141619503*^9, 3.889506195391225*^9}, {
  3.889506797778142*^9, 
  3.889506820928307*^9}},ExpressionUUID->"6241daa2-324c-478b-bd14-\
3f0572f3a46d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DAW3", "[", 
   RowBox[{
   "p12x_", ",", "p23x_", ",", "p12y_", ",", "p23y_", ",", "m1_", ",", "m2_", 
    ",", "m3_", ",", "F1_", ",", "F2_", ",", "F3_", ",", "rBx_", ",", 
    "rBy_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
       RowBox[{"Opacity", "[", "0", "]"}], ",", 
       RowBox[{"Triangle", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p12y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  RowBox[{"p23x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], "-", 
                  SuperscriptBox["p12x", "2"], "+", 
                  SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
               RowBox[{"p12y", " ", 
                SuperscriptBox["p23y", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
               RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
               RowBox[{"p23x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], "-", 
                  SuperscriptBox["p12y", "2"], "+", 
                  RowBox[{"p12x", " ", 
                   RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
               RowBox[{"p12x", " ", 
                SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
               RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p12y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12x", "2"], "+", 
                   SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                RowBox[{"p12y", " ", 
                 SuperscriptBox["p23y", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12x"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12y", "2"], "+", 
                   RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                RowBox[{"p12x", " ", 
                 SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12y"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p12y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12x", "2"], "+", 
                   SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                RowBox[{"p12y", " ", 
                 SuperscriptBox["p23y", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12x", "+", "p23x"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12y", "2"], "+", 
                   RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                RowBox[{"p12x", " ", 
                 SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12y", "+", "p23y"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"Point", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}], "]"}], ",", 
     RowBox[{"Text", "[", 
      RowBox[{"O", ",", 
       RowBox[{"{", 
        RowBox[{"0.15", ",", "0.15"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
       RowBox[{"Opacity", "[", "0", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p12y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  RowBox[{"p23x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], "-", 
                  SuperscriptBox["p12x", "2"], "+", 
                  SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
               RowBox[{"p12y", " ", 
                SuperscriptBox["p23y", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
               RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
               RowBox[{"p23x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], "-", 
                  SuperscriptBox["p12y", "2"], "+", 
                  RowBox[{"p12x", " ", 
                   RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
               RowBox[{"p12x", " ", 
                SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
               RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"F1", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p12y", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                  
                  RowBox[{"p12y", " ", 
                   SuperscriptBox["p23y", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                  RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ")"}]}],
              "-", 
             RowBox[{"2", 
              RowBox[{"(", 
               FractionBox["p12y", "p12x"], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], 
                  ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], 
               ")"}], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"F1", "-", "1"}], ")"}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}], 
            ",", 
            RowBox[{
             RowBox[{"F1", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                  RowBox[{"p23x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                  RowBox[{"p12x", " ", 
                   SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                  RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ")"}]}],
              "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], 
                  ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], 
               ")"}], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"F1", "-", "1"}], ")"}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"p12x", "+", "rBx", "-", 
             RowBox[{"2", 
              RowBox[{"(", 
               FractionBox["p12y", "p12x"], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"p12x", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], 
                  ")"}]}], "-", "p12y", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                RowBox[{"rBx", 
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}]}], "-", "rBy"}], ")"}], 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}], 
            ",", 
            RowBox[{"p12y", "+", "rBy", "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"p12x", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], 
                  ")"}]}], "-", "p12y", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                RowBox[{"rBx", 
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}]}], "-", "rBy"}], ")"}], 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p12y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12x", "2"], "+", 
                   SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                RowBox[{"p12y", " ", 
                 SuperscriptBox["p23y", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12x"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12y", "2"], "+", 
                   RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                RowBox[{"p12x", " ", 
                 SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12y"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
       RowBox[{"Opacity", "[", "0", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p12y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12x", "2"], "+", 
                   SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                RowBox[{"p12y", " ", 
                 SuperscriptBox["p23y", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12x"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12y", "2"], "+", 
                   RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                RowBox[{"p12x", " ", 
                 SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12y"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"F2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                   
                   RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12x"}], ")"}]}], "-", 
             RowBox[{"2", 
              RowBox[{"(", 
               FractionBox["p23y", "p23x"], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                   "p12x"}], ")"}]}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                    RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                  "p12y"}], ")"}]}], ")"}], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"F2", "-", "1"}], ")"}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}], 
            ",", 
            RowBox[{
             RowBox[{"F2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y"}], ")"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                   "p12x"}], ")"}]}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                    RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                  "p12y"}], ")"}]}], ")"}], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"F2", "-", "1"}], ")"}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"p23x", "+", "rBx", "-", 
             RowBox[{"2", 
              RowBox[{"(", 
               FractionBox["p23y", "p23x"], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"p23x", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "-", 
                   "p12x"}], ")"}]}], "-", "p23y", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y", "+", 
                RowBox[{"rBx", 
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}]}], "-", "rBy"}], ")"}], 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}], 
            ",", 
            RowBox[{"p23y", "+", "rBy", "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"p23x", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "-", 
                   "p12x"}], ")"}]}], "-", "p23y", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y", "+", 
                RowBox[{"rBx", 
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}]}], "-", "rBy"}], ")"}], 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p12y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12x", "2"], "+", 
                   SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                RowBox[{"p12y", " ", 
                 SuperscriptBox["p23y", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12x", "+", "p23x"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12y", "2"], "+", 
                   RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                RowBox[{"p12x", " ", 
                 SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12y", "+", "p23y"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
       RowBox[{"Opacity", "[", "0", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p12y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12x", "2"], "+", 
                   SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                RowBox[{"p12y", " ", 
                 SuperscriptBox["p23y", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12x", "+", "p23x"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12y", "2"], "+", 
                   RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                RowBox[{"p12x", " ", 
                 SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12y", "+", "p23y"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"F3", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                   
                   RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12x", "+", "p23x"}], ")"}]}], "-", 
             RowBox[{"2", 
              RowBox[{"(", 
               FractionBox[
                RowBox[{"p12y", "+", "p23y"}], 
                RowBox[{"p12x", "+", "p23x"}]], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                   "p12x", "+", "p23x"}], ")"}]}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                    RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                  "p12y", "+", "p23y"}], ")"}]}], ")"}], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"F3", "-", "1"}], ")"}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", 
                "1"}]]}]}], ",", 
            RowBox[{
             RowBox[{"F3", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y", "+", "p23y"}], ")"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                   "p12x", "+", "p23x"}], ")"}]}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                    RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                  "p12y", "+", "p23y"}], ")"}]}], ")"}], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"F3", "-", "1"}], ")"}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", 
                "1"}]]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "p12x"}], "-", "p23x", "+", "rBx", "-", 
             RowBox[{"2", 
              RowBox[{"(", 
               FractionBox[
                RowBox[{"p12y", "+", "p23y"}], 
                RowBox[{"p12x", "+", "p23x"}]], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "p12x"}], "-", "p23x", "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                    "p12x", "+", "p23x"}], ")"}]}], ")"}]}], "+", "p12y", "+",
                 "p23y", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y", "+", "p23y", "+", 
                RowBox[{"rBx", 
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}]}], "-", "rBy"}], 
               ")"}], 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", 
                "1"}]]}]}], ",", 
            RowBox[{
             RowBox[{"-", "p12y"}], "-", "p23y", "+", "rBy", "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "p12x"}], "-", "p23x", "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                    "p12x", "+", "p23x"}], ")"}]}], ")"}]}], "+", "p12y", "+",
                 "p23y", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y", "+", "p23y", "+", 
                RowBox[{"rBx", 
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}]}], "-", "rBy"}], 
               ")"}], 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"p12y", "+", "p23y"}], 
                   RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", 
                "1"}]]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p12y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  RowBox[{"p23x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], "-", 
                  SuperscriptBox["p12x", "2"], "+", 
                  SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
               RowBox[{"p12y", " ", 
                SuperscriptBox["p23y", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
               RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
               RowBox[{"p23x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], "-", 
                  SuperscriptBox["p12y", "2"], "+", 
                  RowBox[{"p12x", " ", 
                   RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
               RowBox[{"p12x", " ", 
                SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
               RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], "}"}]}], 
         "}"}], "]"}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.888993729179162*^9, 3.8889937297223797`*^9}, {
   3.888993771629738*^9, 3.888993773393115*^9}, {3.888993823956286*^9, 
   3.888993890818033*^9}, {3.8889940590927277`*^9, 3.888994150198168*^9}, 
   3.8889943061486053`*^9, 3.888994340784698*^9, {3.888994416545599*^9, 
   3.88899450989078*^9}, {3.888994938972454*^9, 3.888994958303076*^9}, {
   3.8889951493130503`*^9, 3.888995164665872*^9}, 3.888995216412472*^9, {
   3.888995330171988*^9, 3.888995332425126*^9}, {3.888995372913952*^9, 
   3.888995397407724*^9}, 3.888995445006241*^9, 3.888995516438643*^9, 
   3.8889955676622553`*^9, {3.888995613995372*^9, 3.8889956295148163`*^9}, {
   3.888995724179536*^9, 3.888995806584177*^9}, 3.88899585882301*^9, {
   3.8889958928103037`*^9, 3.888995937815036*^9}, 3.888995968986103*^9, {
   3.888996090796328*^9, 3.888996098715878*^9}, {3.8889967948702*^9, 
   3.88899680601331*^9}, {3.888996842364398*^9, 3.888996883707794*^9}, {
   3.888996962184759*^9, 3.888996996502386*^9}, {3.888997104639583*^9, 
   3.888997142854063*^9}, 3.888997186666875*^9, 3.8889972198502827`*^9, {
   3.888997408241475*^9, 3.888997416548106*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"af564610-3400-4209-a57d-c62d39abed43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"DAW3", "[", 
    RowBox[{
    "s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5", ",", "s6", ",", "s7", 
     ",", "s8", ",", "s9", ",", "s10", ",", "s11", ",", "s12"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s4", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s5", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s6", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s7", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s8", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s9", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s10", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s11", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s12", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.888997733462208*^9, 3.888997802339785*^9}, {
  3.88899785278815*^9, 3.888997935766303*^9}, {3.889067663423534*^9, 
  3.88906767064892*^9}, {3.889169378535967*^9, 3.889169388071398*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8625e058-8059-441f-be70-436a684bad64"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`s1$$ = 
    4.100000000000001, $CellContext`s10$$ = 
    0.20000000000000107`, $CellContext`s11$$ = 
    1.3500000000000014`, $CellContext`s12$$ = 
    2.950000000000001, $CellContext`s2$$ = -2.25, $CellContext`s3$$ = -0.75, \
$CellContext`s4$$ = 1.3500000000000014`, $CellContext`s5$$ = 
    2.950000000000001, $CellContext`s6$$ = 
    0.05000000000000071, $CellContext`s7$$ = 
    1.5500000000000007`, $CellContext`s8$$ = 
    1.8000000000000007`, $CellContext`s9$$ = 0.40000000000000036`, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`s1$$], -10, 10}, {
      Hold[$CellContext`s2$$], -10, 10}, {
      Hold[$CellContext`s3$$], -10, 10}, {
      Hold[$CellContext`s4$$], -10, 10}, {
      Hold[$CellContext`s5$$], -10, 10}, {
      Hold[$CellContext`s6$$], -10, 10}, {
      Hold[$CellContext`s7$$], -10, 10}, {
      Hold[$CellContext`s8$$], -10, 10}, {
      Hold[$CellContext`s9$$], -10, 10}, {
      Hold[$CellContext`s10$$], -10, 10}, {
      Hold[$CellContext`s11$$], -10, 10}, {
      Hold[$CellContext`s12$$], -10, 10}}, Typeset`size$$ = {
    270., {111., 113.41613550304777`}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`s1$$ = -10, $CellContext`s10$$ = -10, \
$CellContext`s11$$ = -10, $CellContext`s12$$ = -10, $CellContext`s2$$ = -10, \
$CellContext`s3$$ = -10, $CellContext`s4$$ = -10, $CellContext`s5$$ = -10, \
$CellContext`s6$$ = -10, $CellContext`s7$$ = -10, $CellContext`s8$$ = -10, \
$CellContext`s9$$ = -10}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`DAW3[$CellContext`s1$$, $CellContext`s2$$, \
$CellContext`s3$$, $CellContext`s4$$, $CellContext`s5$$, $CellContext`s6$$, \
$CellContext`s7$$, $CellContext`s8$$, $CellContext`s9$$, $CellContext`s10$$, \
$CellContext`s11$$, $CellContext`s12$$], 
      "Specifications" :> {{$CellContext`s1$$, -10, 
         10}, {$CellContext`s2$$, -10, 10}, {$CellContext`s3$$, -10, 
         10}, {$CellContext`s4$$, -10, 10}, {$CellContext`s5$$, -10, 
         10}, {$CellContext`s6$$, -10, 10}, {$CellContext`s7$$, -10, 
         10}, {$CellContext`s8$$, -10, 10}, {$CellContext`s9$$, -10, 
         10}, {$CellContext`s10$$, -10, 10}, {$CellContext`s11$$, -10, 
         10}, {$CellContext`s12$$, -10, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{480., {133.849609375, 138.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.8891692871107073`*^9, 3.889169319524439*^9, 3.889169390749921*^9, {
   3.889506214705051*^9, 3.8895062335235443`*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"abf91982-60bd-421d-a8c1-c4f5875baeea"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 768.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.75 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3d5e54ab-bb91-4547-88cd-53853fdf3778"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 431, 9, 74, "Title",ExpressionUUID->"b1d771a2-efe5-4aa2-a556-795cd57fafc2"],
Cell[CellGroupData[{
Cell[1036, 35, 305, 7, 50, "Section",ExpressionUUID->"6241daa2-324c-478b-bd14-3f0572f3a46d"],
Cell[1344, 44, 71722, 1724, 1533, "Input",ExpressionUUID->"af564610-3400-4209-a57d-c62d39abed43"],
Cell[CellGroupData[{
Cell[73091, 1772, 1664, 46, 39, "Input",ExpressionUUID->"8625e058-8059-441f-be70-436a684bad64"],
Cell[74758, 1820, 3563, 68, 312, "Output",ExpressionUUID->"abf91982-60bd-421d-a8c1-c4f5875baeea"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Tadpole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    101679,       2383]
NotebookOptionsPosition[     98859,       2323]
NotebookOutlinePosition[     99286,       2340]
CellTagsIndexPosition[     99243,       2337]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox[" Polytope for the Tadpole Feynman diagram constructed \
using  eq.(22,36) - T6 in Fig.(4) and T6 row of Table 1",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.889342141106392*^9, 3.889342175324994*^9}, {
  3.8893422748452253`*^9, 3.88934229226898*^9}, {3.889342558477294*^9, 
  3.889342568925415*^9}, {3.889342642525556*^9, 
  3.889342647949586*^9}},ExpressionUUID->"2a9845f1-77e7-4501-941f-\
bdb7d1f6a420"],

Cell[CellGroupData[{

Cell[TextData[{
 " After the triangles corresponding to the bubble and the triangle Feynman \
diagrams are created (Triangle.nb, Bubble.nb) we can construct the triangles \
corresponding to the tadpole Feynman diagrams. One of the vertex ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "558a8444-1e38-4ac3-a450-7e7d83ba7e29"],
 " is same as the original triangle and the bubble as evident in Table 1, one \
more vertex is same as the bubble ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "ij"], TraditionalForm]],ExpressionUUID->
  "1d110494-60ee-4e0b-aa67-f01a7aa7c6cb"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "B"], TraditionalForm]],ExpressionUUID->
  "e1eadac5-89f8-47fd-92a8-81474c7effd0"],
 " and the third vertex vector is proportional to the first vertex vector \
with magnitude depending upon the internal propagator mass. We have denoted \
it here by F1. Finally we take the reflection of the second and the third \
about the line ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "ij"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "70e006ac-7f2c-4071-8562-561974064b21"],
 " so that the tadpole triangle falls outside the original triangle when all \
the triangles are stacked up in the final figure, see Finalfig.nb"
}], "Section",
 CellChangeTimes->{{3.8894969172590733`*^9, 3.889496923903405*^9}, {
  3.8894970054312773`*^9, 3.8894970899111643`*^9}, {3.889497172282048*^9, 
  3.889497225559722*^9}, {3.889497320007803*^9, 3.889497601784767*^9}, {
  3.889505745090094*^9, 
  3.889505758479932*^9}},ExpressionUUID->"a6ded755-cdaa-451f-9fd2-\
f332aaf36502"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tadpole1", "[", 
   RowBox[{
   "p12x_", ",", "p23x_", ",", "p12y_", ",", "p23y_", ",", "m1_", ",", "m2_", 
    ",", "m3_", ",", "F1_", ",", "rBx_", ",", "rBy_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
     RowBox[{"Opacity", "[", "0", "]"}], ",", 
     RowBox[{"Polygon", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p12y", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m3", "2"], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                SuperscriptBox["p12x", "2"], "+", 
                SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
             RowBox[{"p12y", " ", 
              SuperscriptBox["p23y", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
             RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
             RowBox[{
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
             RowBox[{"p23x", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                SuperscriptBox["p12y", "2"], "+", 
                RowBox[{"p12x", " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
             RowBox[{"p12x", " ", 
              SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
             RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"F1", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p12y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m3", "2"], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12x", "2"], "+", 
                   SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                RowBox[{"p12y", " ", 
                 SuperscriptBox["p23y", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ")"}]}], 
           "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             FractionBox["p12y", "p12x"], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                   
                   RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], ")"}], 
            
            FractionBox[
             RowBox[{"(", 
              RowBox[{"F1", "-", "1"}], ")"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}], 
          ",", 
          RowBox[{
           RowBox[{"F1", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12y", "2"], "+", 
                   RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                RowBox[{"p12x", " ", 
                 SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                   
                   RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], ")"}], 
            
            FractionBox[
             RowBox[{"(", 
              RowBox[{"F1", "-", "1"}], ")"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"p12x", "+", "rBx", "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             FractionBox["p12y", "p12x"], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], 
               RowBox[{"(", 
                RowBox[{"p12x", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], 
                ")"}]}], "-", "p12y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}], 
          ",", 
          RowBox[{"p12y", "+", "rBy", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], 
               RowBox[{"(", 
                RowBox[{"p12x", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], 
                ")"}]}], "-", "p12y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p12y", "p12x"], ")"}], "2"], "+", "1"}]]}]}]}], 
         "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8893219400655518`*^9, 3.8893219995887957`*^9}, 
   3.88932203878834*^9, {3.889335365660069*^9, 3.8893353748658123`*^9}, 
   3.889336012257045*^9, 3.889336088074794*^9, {3.889338790035791*^9, 
   3.889338831057585*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"007979c7-9c60-432b-9c04-934f6b61e87f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tadpole1", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "6", ",", 
   RowBox[{"-", "4"}], ",", "2", ",", "3", ",", "2.5", ",", "0.03", ",", 
   "0.5", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.888997261458231*^9, 3.888997261922077*^9}, {
   3.888997312898321*^9, 3.888997324882469*^9}, {3.888997548245928*^9, 
   3.8889976338388157`*^9}, {3.888997673558318*^9, 3.8889976737787113`*^9}, {
   3.88899860330315*^9, 3.888998648052185*^9}, {3.88915078366591*^9, 
   3.889150803343214*^9}, {3.88932209398431*^9, 3.889322098960854*^9}, 
   3.8893360281227407`*^9, 3.8893360974817047`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"2e2077e0-c3d8-4113-a26c-002db1592ac6"],

Cell[BoxData[
 GraphicsBox[
  {Opacity[0], EdgeForm[Thickness[Large]], 
   PolygonBox[{{-1.1705363636363637`, 2.073884090909091}, {-2.174922192513369,
     1.4343555481283423`}, {-4.649896256684492, -4.087525935828877}}]}]], \
"Output",
 CellChangeTimes->{3.889322102073039*^9, 3.88933460102643*^9, 
  3.88933538398107*^9, 3.889336029300907*^9, 3.889336100227202*^9, 
  3.8893388531671*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"23a633d4-2c77-406c-9deb-9a77fb809beb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Tadpole1", "[", 
    RowBox[{
    "s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5", ",", "s6", ",", "s7", 
     ",", "s8", ",", "s11", ",", "s12"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s4", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s5", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s6", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s7", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s8", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s11", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s12", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889336267622657*^9, 3.889336285511138*^9}, {
  3.889336405537169*^9, 3.889336462508851*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"dddcfa32-1210-4818-87e0-2dcda94be74b"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`s1$$ = -0.25, $CellContext`s11$$ = 
    1., $CellContext`s12$$ = 
    2.25, $CellContext`s2$$ = -0.5999999999999996, $CellContext`s3$$ = -0.25, \
$CellContext`s4$$ = -0.3999999999999986, $CellContext`s5$$ = 
    0.05000000000000071, $CellContext`s6$$ = 0.75, $CellContext`s7$$ = 
    1., $CellContext`s8$$ = 0.6500000000000004, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`s1$$], -10, 10}, {
      Hold[$CellContext`s2$$], -10, 10}, {
      Hold[$CellContext`s3$$], -10, 10}, {
      Hold[$CellContext`s4$$], -10, 10}, {
      Hold[$CellContext`s5$$], -10, 10}, {
      Hold[$CellContext`s6$$], -10, 10}, {
      Hold[$CellContext`s7$$], -10, 10}, {
      Hold[$CellContext`s8$$], -10, 10}, {
      Hold[$CellContext`s11$$], -10, 10}, {
      Hold[$CellContext`s12$$], -10, 10}}, Typeset`size$$ = {
    270., {28., 30.683391698279877`}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`s1$$ = -10, $CellContext`s11$$ = -10, \
$CellContext`s12$$ = -10, $CellContext`s2$$ = -10, $CellContext`s3$$ = -10, \
$CellContext`s4$$ = -10, $CellContext`s5$$ = -10, $CellContext`s6$$ = -10, \
$CellContext`s7$$ = -10, $CellContext`s8$$ = -10}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`Tadpole1[$CellContext`s1$$, $CellContext`s2$$, \
$CellContext`s3$$, $CellContext`s4$$, $CellContext`s5$$, $CellContext`s6$$, \
$CellContext`s7$$, $CellContext`s8$$, $CellContext`s11$$, $CellContext`s12$$],
       "Specifications" :> {{$CellContext`s1$$, -10, 
         10}, {$CellContext`s2$$, -10, 10}, {$CellContext`s3$$, -10, 
         10}, {$CellContext`s4$$, -10, 10}, {$CellContext`s5$$, -10, 
         10}, {$CellContext`s6$$, -10, 10}, {$CellContext`s7$$, -10, 
         10}, {$CellContext`s8$$, -10, 10}, {$CellContext`s11$$, -10, 
         10}, {$CellContext`s12$$, -10, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{480., {104.849609375, 109.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.8893364258407784`*^9, 3.889336464913384*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"cb86ed4d-a62a-4a14-a771-efc8755543f3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" Polytope for the Tadpole Feynman diagram constructed \
using  eq . (22, 36) - T2 in Fig . (4) and T2 row of Table 1",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.8893423157091427`*^9, 3.889342333361027*^9}, 
   3.88934239916533*^9, {3.889342501373642*^9, 3.8893425099656143`*^9}, {
   3.889342546189464*^9, 
   3.889342549389398*^9}},ExpressionUUID->"6ca240c0-f6cf-4ebf-ac0a-\
70815352c7f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tadpole2", "[", 
   RowBox[{
   "p12x_", ",", "p23x_", ",", "p12y_", ",", "p23y_", ",", "m1_", ",", "m2_", 
    ",", "m3_", ",", "F2_", ",", "rBx_", ",", "rBy_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
     RowBox[{"Opacity", "[", "0", "]"}], ",", 
     RowBox[{"Polygon", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p12y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m3", "2"], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12x", "2"], "+", 
                 SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
              RowBox[{"p12y", " ", 
               SuperscriptBox["p23y", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
           "p12x"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
              RowBox[{"p23x", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12y", "2"], "+", 
                 RowBox[{"p12x", " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
              RowBox[{"p12x", " ", 
               SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
           "p12y"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"F2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p12y", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                 
                 RowBox[{"p12y", " ", 
                  SuperscriptBox["p23y", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12x"}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             FractionBox["p23y", "p23x"], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                 "p12x"}], ")"}]}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y"}], ")"}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"F2", "-", "1"}], ")"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}], 
          ",", 
          RowBox[{
           RowBox[{"F2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y"}], ")"}]}], "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                 "p12x"}], ")"}]}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y"}], ")"}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"F2", "-", "1"}], ")"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"p23x", "+", "rBx", "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             FractionBox["p23y", "p23x"], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], 
               RowBox[{"(", 
                RowBox[{"p23x", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "-", 
                 "p12x"}], ")"}]}], "-", "p23y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y", "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}], 
          ",", 
          RowBox[{"p23y", "+", "rBy", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], 
               RowBox[{"(", 
                RowBox[{"p23x", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "-", 
                 "p12x"}], ")"}]}], "-", "p23y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y", "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p23y", "p23x"], ")"}], "2"], "+", "1"}]]}]}]}], 
         "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.88933690428583*^9, 3.889336911867421*^9}, {
  3.889336996301281*^9, 3.889337006751066*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"ae63607b-ee6b-421a-8be6-f6967625c36b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tadpole2", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "6", ",", 
   RowBox[{"-", "4"}], ",", "2", ",", "3", ",", "2.5", ",", "0.03", ",", 
   "0.5", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889337033351729*^9, 3.88933703378353*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"7d185f90-8e34-49b9-ba1c-c6d174eca3b3"],

Cell[BoxData[
 GraphicsBox[
  {Opacity[0], EdgeForm[Thickness[Large]], 
   PolygonBox[{{-2.170536363636364, -1.926115909090909}, \
{-0.7244870454545456, -2.0454013636363637`}, {6.121562272727273, 
    0.6353131818181819}}]}]], "Output",
 CellChangeTimes->{3.889337035837143*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ceffc28c-cb70-4418-ac60-d44ee49b459d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Tadpole2", "[", 
    RowBox[{
    "s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5", ",", "s6", ",", "s7", 
     ",", "s8", ",", "s11", ",", "s12"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s4", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s5", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s6", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s7", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s8", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s11", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s12", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889337081466504*^9, 3.8893370819144287`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"55e1f1fe-3015-4904-a198-9b804892fb75"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`s1$$ = 1.25, $CellContext`s11$$ = 
    0.40000000000000036`, $CellContext`s12$$ = 
    1.25, $CellContext`s2$$ = -0.5999999999999996, $CellContext`s3$$ = 
    0.05000000000000071, $CellContext`s4$$ = -0.25, $CellContext`s5$$ = 
    0.40000000000000036`, $CellContext`s6$$ = 
    0.3000000000000007, $CellContext`s7$$ = 
    0.05000000000000071, $CellContext`s8$$ = 0.20000000000000107`, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`s1$$], -10, 10}, {
      Hold[$CellContext`s2$$], -10, 10}, {
      Hold[$CellContext`s3$$], -10, 10}, {
      Hold[$CellContext`s4$$], -10, 10}, {
      Hold[$CellContext`s5$$], -10, 10}, {
      Hold[$CellContext`s6$$], -10, 10}, {
      Hold[$CellContext`s7$$], -10, 10}, {
      Hold[$CellContext`s8$$], -10, 10}, {
      Hold[$CellContext`s11$$], -10, 10}, {
      Hold[$CellContext`s12$$], -10, 10}}, Typeset`size$$ = {
    128.30136321284883`, {160., 164.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`s1$$ = -10, $CellContext`s11$$ = -10, \
$CellContext`s12$$ = -10, $CellContext`s2$$ = -10, $CellContext`s3$$ = -10, \
$CellContext`s4$$ = -10, $CellContext`s5$$ = -10, $CellContext`s6$$ = -10, \
$CellContext`s7$$ = -10, $CellContext`s8$$ = -10}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`Tadpole2[$CellContext`s1$$, $CellContext`s2$$, \
$CellContext`s3$$, $CellContext`s4$$, $CellContext`s5$$, $CellContext`s6$$, \
$CellContext`s7$$, $CellContext`s8$$, $CellContext`s11$$, $CellContext`s12$$],
       "Specifications" :> {{$CellContext`s1$$, -10, 
         10}, {$CellContext`s2$$, -10, 10}, {$CellContext`s3$$, -10, 
         10}, {$CellContext`s4$$, -10, 10}, {$CellContext`s5$$, -10, 
         10}, {$CellContext`s6$$, -10, 10}, {$CellContext`s7$$, -10, 
         10}, {$CellContext`s8$$, -10, 10}, {$CellContext`s11$$, -10, 
         10}, {$CellContext`s12$$, -10, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{339., {183.849609375, 188.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.8893370832612677`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"66850f67-4300-49e5-b0d2-395ebd215b7c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" Polytope for the Tadpole Feynman diagram constructed \
using  eq.(22,36) - T4 in Fig.(4) and T4 row of Table 1",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.8893425923222017`*^9, 3.8893426067933073`*^9}, {
  3.889342661949603*^9, 
  3.889342665549485*^9}},ExpressionUUID->"67d1e8c3-4672-49f5-8d45-\
5756530379ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tadpole3", "[", 
   RowBox[{
   "p12x_", ",", "p23x_", ",", "p12y_", ",", "p23y_", ",", "m1_", ",", "m2_", 
    ",", "m3_", ",", "F3_", ",", "rBx_", ",", "rBy_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
     RowBox[{"Opacity", "[", "0", "]"}], ",", 
     RowBox[{"Polygon", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p12y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m3", "2"], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12x", "2"], "+", 
                 SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
              RowBox[{"p12y", " ", 
               SuperscriptBox["p23y", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", "p12x",
            "+", "p23x"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
              RowBox[{"p23x", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12y", "2"], "+", 
                 RowBox[{"p12x", " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
              RowBox[{"p12x", " ", 
               SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", "p12y",
            "+", "p23y"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"F3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p12y", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                 
                 RowBox[{"p12y", " ", 
                  SuperscriptBox["p23y", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12x", "+", "p23x"}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             FractionBox[
              RowBox[{"p12y", "+", "p23y"}], 
              RowBox[{"p12x", "+", "p23x"}]], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                 "p12x", "+", "p23x"}], ")"}]}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y", "+", "p23y"}], ")"}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"F3", "-", "1"}], ")"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", "1"}]]}]}],
           ",", 
          RowBox[{
           RowBox[{"F3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y", "+", "p23y"}], ")"}]}], "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                 "p12x", "+", "p23x"}], ")"}]}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                   RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                   RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                   
                   RowBox[{"p12x", " ", 
                    SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                   RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                "p12y", "+", "p23y"}], ")"}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"F3", "-", "1"}], ")"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", 
              "1"}]]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p12x"}], "-", "p23x", "+", "rBx", "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             FractionBox[
              RowBox[{"p12y", "+", "p23y"}], 
              RowBox[{"p12x", "+", "p23x"}]], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "p12x"}], "-", "p23x", "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                   "p12x", "+", "p23x"}], ")"}]}], ")"}]}], "+", "p12y", "+", 
              "p23y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y", "+", "p23y", "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", "1"}]]}]}],
           ",", 
          RowBox[{
           RowBox[{"-", "p12y"}], "-", "p23y", "+", "rBy", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "p12x"}], "-", "p23x", "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p12y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m3", "2"], "+", 
                    RowBox[{"p23x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12x", "2"], "+", 
                    SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
                    
                    RowBox[{"p12y", " ", 
                    SuperscriptBox["p23y", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
                    RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
                   "p12x", "+", "p23x"}], ")"}]}], ")"}]}], "+", "p12y", "+", 
              "p23y", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                 RowBox[{
                  SuperscriptBox["m2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    SuperscriptBox["p12y", "2"], "+", 
                    RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                 RowBox[{"p12x", " ", 
                  SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                 RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
              "p12y", "+", "p23y", "+", 
              RowBox[{"rBx", 
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}]}], "-", "rBy"}], ")"}], 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"p12y", "+", "p23y"}], 
                 RowBox[{"p12x", "+", "p23x"}]], ")"}], "2"], "+", 
              "1"}]]}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8893372302586813`*^9, 3.889337230865489*^9}, {
  3.8893372729946632`*^9, 3.889337290947207*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e04ce511-e12d-40d2-8080-8765d7961e93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tadpole3", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "6", ",", 
   RowBox[{"-", "4"}], ",", "2", ",", "3", ",", "2.5", ",", "0.03", ",", 
   "0.5", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889337382088114*^9, 3.889337382728025*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"95a4ee5f-176b-4e9b-8dcf-98ccc7af9fed"],

Cell[BoxData[
 GraphicsBox[
  {Opacity[0], EdgeForm[Thickness[Large]], 
   PolygonBox[{{3.829463636363636, 0.07388409090909098}, {2.4684109717868337`,
     1.4211399294670846`}, {-3.202986520376175, 
    5.492533699059562}}]}]], "Output",
 CellChangeTimes->{3.889337384136883*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"6eb99240-9647-4641-8e48-9914dff0dc57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Tadpole3", "[", 
    RowBox[{
    "s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5", ",", "s6", ",", "s7", 
     ",", "s8", ",", "s11", ",", "s12"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s4", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s5", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s6", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s7", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s8", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s11", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s12", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889337346202673*^9, 3.889337347386696*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"994b9676-863c-467b-9285-769a1542f135"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`s1$$ = -1.75, $CellContext`s11$$ = 
    0.05000000000000071, $CellContext`s12$$ = 
    0.20000000000000107`, $CellContext`s2$$ = -1.549999999999999, \
$CellContext`s3$$ = -1.4499999999999993`, $CellContext`s4$$ = -0.25, \
$CellContext`s5$$ = 
    0.05000000000000071, $CellContext`s6$$ = -0.14999999999999858`, \
$CellContext`s7$$ = -0.14999999999999858`, $CellContext`s8$$ = -0.25, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`s1$$], -10, 10}, {
      Hold[$CellContext`s2$$], -10, 10}, {
      Hold[$CellContext`s3$$], -10, 10}, {
      Hold[$CellContext`s4$$], -10, 10}, {
      Hold[$CellContext`s5$$], -10, 10}, {
      Hold[$CellContext`s6$$], -10, 10}, {
      Hold[$CellContext`s7$$], -10, 10}, {
      Hold[$CellContext`s8$$], -10, 10}, {
      Hold[$CellContext`s11$$], -10, 10}, {
      Hold[$CellContext`s12$$], -10, 10}}, Typeset`size$$ = {
    270., {51., 55.24594940031953}}, Typeset`update$$ = 0, Typeset`initDone$$,
     Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`s1$$ = -10, $CellContext`s11$$ = -10, \
$CellContext`s12$$ = -10, $CellContext`s2$$ = -10, $CellContext`s3$$ = -10, \
$CellContext`s4$$ = -10, $CellContext`s5$$ = -10, $CellContext`s6$$ = -10, \
$CellContext`s7$$ = -10, $CellContext`s8$$ = -10}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`Tadpole3[$CellContext`s1$$, $CellContext`s2$$, \
$CellContext`s3$$, $CellContext`s4$$, $CellContext`s5$$, $CellContext`s6$$, \
$CellContext`s7$$, $CellContext`s8$$, $CellContext`s11$$, $CellContext`s12$$],
       "Specifications" :> {{$CellContext`s1$$, -10, 
         10}, {$CellContext`s2$$, -10, 10}, {$CellContext`s3$$, -10, 
         10}, {$CellContext`s4$$, -10, 10}, {$CellContext`s5$$, -10, 
         10}, {$CellContext`s6$$, -10, 10}, {$CellContext`s7$$, -10, 
         10}, {$CellContext`s8$$, -10, 10}, {$CellContext`s11$$, -10, 
         10}, {$CellContext`s12$$, -10, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{480., {104.849609375, 109.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.889337351662613*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"5fda8d9c-6c7b-48e1-a724-7cf626ecdae3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 " ",
 StyleBox["Hyperboloid of two sheets with both flat axis constructed using \
eq.(47) - Fig.(7)",
  FontColor->RGBColor[1, 0, 0]]
}], "Chapter",
 CellChangeTimes->{{3.889342699024213*^9, 3.889342716670478*^9}, {
  3.889342781935849*^9, 3.889342785613369*^9}, {3.889343198560196*^9, 
  3.889343211006063*^9}},ExpressionUUID->"2a3da651-a036-473b-be77-\
0a3596baea7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a3", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p3x", "2"], "+", 
          SuperscriptBox["p3y", "2"], "-", 
          SuperscriptBox["p3z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
           RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
           RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
           RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
           RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
           RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p2x", "2"], "+", 
          SuperscriptBox["p2y", "2"], "-", 
          SuperscriptBox["p2z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1z", " ", "p3y", " ", "vx"}], "-", 
           RowBox[{"p1y", " ", "p3z", " ", "vx"}], "-", 
           RowBox[{"p1z", " ", "p3x", " ", "vy"}], "+", 
           RowBox[{"p1x", " ", "p3z", " ", "vy"}], "+", 
           RowBox[{"p1y", " ", "p3x", " ", "vz"}], "-", 
           RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p1x", "2"], "+", 
          SuperscriptBox["p1y", "2"], "-", 
          SuperscriptBox["p1z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2z", " ", "p3y", " ", "vx"}], "-", 
           RowBox[{"p2y", " ", "p3z", " ", "vx"}], "-", 
           RowBox[{"p2z", " ", "p3x", " ", "vy"}], "+", 
           RowBox[{"p2x", " ", "p3z", " ", "vy"}], "+", 
           RowBox[{"p2y", " ", "p3x", " ", "vz"}], "-", 
           RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", "a1", " ", "a2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1x", " ", "p2x"}], "+", 
          RowBox[{"p1y", " ", "p2y"}], "-", 
          RowBox[{"p1z", " ", "p2z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
          RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
          RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
          RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
          RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
          RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p2z"}], " ", "p3y", " ", "vx"}], "+", 
          RowBox[{"p2y", " ", "p3z", " ", "vx"}], "+", 
          RowBox[{"p2z", " ", "p3x", " ", "vy"}], "-", 
          RowBox[{"p2x", " ", "p3z", " ", "vy"}], "-", 
          RowBox[{"p2y", " ", "p3x", " ", "vz"}], "+", 
          RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "a3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
          RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
          RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
          RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
          RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
          RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p2x", " ", "p3x"}], "+", 
             RowBox[{"p2y", " ", "p3y"}], "-", 
             RowBox[{"p2z", " ", "p3z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
             RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
             RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
             RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
             RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
             RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
          RowBox[{"a1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p1x", " ", "p3x"}], "+", 
             RowBox[{"p1y", " ", "p3y"}], "-", 
             RowBox[{"p1z", " ", "p3z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p2z"}], " ", "p3y", " ", "vx"}], "+", 
             RowBox[{"p2y", " ", "p3z", " ", "vx"}], "+", 
             RowBox[{"p2z", " ", "p3x", " ", "vy"}], "-", 
             RowBox[{"p2x", " ", "p3z", " ", "vy"}], "-", 
             RowBox[{"p2y", " ", "p3x", " ", "vz"}], "+", 
             RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
             RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
             RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
             RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
             RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
             RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}]}], "+", 
          RowBox[{"a2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
             RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
             RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
             RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
             RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
             RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
          RowBox[{"a1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p2z", " ", "p3y", " ", "vx"}], "-", 
             RowBox[{"p2y", " ", "p3z", " ", "vx"}], "-", 
             RowBox[{"p2z", " ", "p3x", " ", "vy"}], "+", 
             RowBox[{"p2x", " ", "p3z", " ", "vy"}], "+", 
             RowBox[{"p2y", " ", "p3x", " ", "vz"}], "-", 
             RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p2y", " ", "p3z", " ", "r1", " ", "vx"}], "+", 
          RowBox[{"p1z", " ", "p3y", " ", "r2", " ", "vx"}], "-", 
          RowBox[{"p1y", " ", "p3z", " ", "r2", " ", "vx"}], "-", 
          RowBox[{"p1z", " ", "p2y", " ", "r3", " ", "vx"}], "-", 
          RowBox[{"p2x", " ", "p3z", " ", "r1", " ", "vy"}], "-", 
          RowBox[{"p1z", " ", "p3x", " ", "r2", " ", "vy"}], "+", 
          RowBox[{"p1x", " ", "p3z", " ", "r2", " ", "vy"}], "+", 
          RowBox[{"p1z", " ", "p2x", " ", "r3", " ", "vy"}], "+", 
          RowBox[{"p2z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p3y"}], " ", "r1", " ", "vx"}], "+", 
             RowBox[{"p1y", " ", "r3", " ", "vx"}], "+", 
             RowBox[{"p3x", " ", "r1", " ", "vy"}], "-", 
             RowBox[{"p1x", " ", "r3", " ", "vy"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p2y"}], " ", "p3x", " ", "r1"}], "+", 
             RowBox[{"p2x", " ", "p3y", " ", "r1"}], "+", 
             RowBox[{"p1y", " ", "p3x", " ", "r2"}], "-", 
             RowBox[{"p1x", " ", "p3y", " ", "r2"}], "-", 
             RowBox[{"p1y", " ", "p2x", " ", "r3"}], "+", 
             RowBox[{"p1x", " ", "p2y", " ", "r3"}]}], ")"}], " ", "vz"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
                RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
                RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
                RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
                RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
                RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}]}], "+", 
             RowBox[{"a2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
                RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
                RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
                RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
                RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
                RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
             RowBox[{"a1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p2z", " ", "p3y", " ", "vx"}], "-", 
                RowBox[{"p2y", " ", "p3z", " ", "vx"}], "-", 
                RowBox[{"p2z", " ", "p3x", " ", "vy"}], "+", 
                RowBox[{"p2x", " ", "p3z", " ", "vy"}], "+", 
                RowBox[{"p2y", " ", "p3x", " ", "vz"}], "-", 
                RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}]}], ")"}], 
           "RBT"}]}], ")"}]}]}], "==", 
      RowBox[{"5", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1z", " ", "p2y", " ", "p3x"}], "-", 
          RowBox[{"p1y", " ", "p2z", " ", "p3x"}], "-", 
          RowBox[{"p1z", " ", "p2x", " ", "p3y"}], "+", 
          RowBox[{"p1x", " ", "p2z", " ", "p3y"}], "+", 
          RowBox[{"p1y", " ", "p2x", " ", "p3z"}], "-", 
          RowBox[{"p1x", " ", "p2y", " ", "p3z"}]}], ")"}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"vx", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"vy", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"vz", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1x", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1y", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1z", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2x", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2y", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2z", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p3x", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p3y", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p3z", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r1", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r2", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r3", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"RBT", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88932052670991*^9, 3.889320528810536*^9}, 
   3.889320743111251*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"357e7556-100a-4d26-8a9c-4a96ae331e25"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a1$$ = 0., $CellContext`a2$$ = 
    0., $CellContext`a3$$ = 
    1., $CellContext`p1x$$ = -355., $CellContext`p1y$$ = 
    210., $CellContext`p1z$$ = -140., $CellContext`p2x$$ = -530., \
$CellContext`p2y$$ = 740., $CellContext`p2z$$ = -310., $CellContext`p3x$$ = 
    70., $CellContext`p3y$$ = 35., $CellContext`p3z$$ = 
    405., $CellContext`r1$$ = -45., $CellContext`r2$$ = 
    25., $CellContext`r3$$ = -55., $CellContext`RBT$$ = 10., Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a1$$], -10, 10}, {
      Hold[$CellContext`a2$$], -10, 10}, {
      Hold[$CellContext`a3$$], -10, 10}, {
      Hold[$CellContext`p1x$$], -1000, 1000}, {
      Hold[$CellContext`p1y$$], -1000, 1000}, {
      Hold[$CellContext`p1z$$], -1000, 1000}, {
      Hold[$CellContext`p2x$$], -1000, 1000}, {
      Hold[$CellContext`p2y$$], -1000, 1000}, {
      Hold[$CellContext`p2z$$], -1000, 1000}, {
      Hold[$CellContext`p3x$$], -1000, 1000}, {
      Hold[$CellContext`p3y$$], -1000, 1000}, {
      Hold[$CellContext`p3z$$], -1000, 1000}, {
      Hold[$CellContext`r1$$], -1000, 1000}, {
      Hold[$CellContext`r2$$], -1000, 1000}, {
      Hold[$CellContext`r3$$], -1000, 1000}, {
      Hold[$CellContext`RBT$$], -1000, 1000}}, Typeset`size$$ = {
    270., {139., 142.7088555542161}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`a1$$ = -10, $CellContext`a2$$ = -10, \
$CellContext`a3$$ = -10, $CellContext`p1x$$ = -1000, $CellContext`p1y$$ = \
-1000, $CellContext`p1z$$ = -1000, $CellContext`p2x$$ = -1000, \
$CellContext`p2y$$ = -1000, $CellContext`p2z$$ = -1000, $CellContext`p3x$$ = \
-1000, $CellContext`p3y$$ = -1000, $CellContext`p3z$$ = -1000, \
$CellContext`r1$$ = -1000, $CellContext`r2$$ = -1000, $CellContext`r3$$ = \
-1000, $CellContext`RBT$$ = -1000}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      ContourPlot3D[((-$CellContext`a3$$^2) ($CellContext`p3x$$^2 + \
$CellContext`p3y$$^2 - $CellContext`p3z$$^2)) (($CellContext`p1z$$ \
$CellContext`p2y$$) $CellContext`vx - ($CellContext`p1y$$ $CellContext`p2z$$) \
$CellContext`vx - ($CellContext`p1z$$ $CellContext`p2x$$) $CellContext`vy + \
($CellContext`p1x$$ $CellContext`p2z$$) $CellContext`vy + ($CellContext`p1y$$ \
$CellContext`p2x$$) $CellContext`vz - ($CellContext`p1x$$ $CellContext`p2y$$) \
$CellContext`vz)^2 - ($CellContext`a2$$^2 ($CellContext`p2x$$^2 + \
$CellContext`p2y$$^2 - $CellContext`p2z$$^2)) (($CellContext`p1z$$ \
$CellContext`p3y$$) $CellContext`vx - ($CellContext`p1y$$ $CellContext`p3z$$) \
$CellContext`vx - ($CellContext`p1z$$ $CellContext`p3x$$) $CellContext`vy + \
($CellContext`p1x$$ $CellContext`p3z$$) $CellContext`vy + ($CellContext`p1y$$ \
$CellContext`p3x$$) $CellContext`vz - ($CellContext`p1x$$ $CellContext`p3y$$) \
$CellContext`vz)^2 - ($CellContext`a1$$^2 ($CellContext`p1x$$^2 + \
$CellContext`p1y$$^2 - $CellContext`p1z$$^2)) (($CellContext`p2z$$ \
$CellContext`p3y$$) $CellContext`vx - ($CellContext`p2y$$ $CellContext`p3z$$) \
$CellContext`vx - ($CellContext`p2z$$ $CellContext`p3x$$) $CellContext`vy + \
($CellContext`p2x$$ $CellContext`p3z$$) $CellContext`vy + ($CellContext`p2y$$ \
$CellContext`p3x$$) $CellContext`vz - ($CellContext`p2x$$ $CellContext`p3y$$) \
$CellContext`vz)^2 + ((((
              2 $CellContext`a1$$) $CellContext`a2$$) ($CellContext`p1x$$ \
$CellContext`p2x$$ + $CellContext`p1y$$ $CellContext`p2y$$ - \
$CellContext`p1z$$ $CellContext`p2z$$)) (((-$CellContext`p1z$$) \
$CellContext`p3y$$) $CellContext`vx + ($CellContext`p1y$$ $CellContext`p3z$$) \
$CellContext`vx + ($CellContext`p1z$$ $CellContext`p3x$$) $CellContext`vy - \
($CellContext`p1x$$ $CellContext`p3z$$) $CellContext`vy - ($CellContext`p1y$$ \
$CellContext`p3x$$) $CellContext`vz + ($CellContext`p1x$$ $CellContext`p3y$$) \
$CellContext`vz)) (((-$CellContext`p2z$$) $CellContext`p3y$$) $CellContext`vx + \
($CellContext`p2y$$ $CellContext`p3z$$) $CellContext`vx + ($CellContext`p2z$$ \
$CellContext`p3x$$) $CellContext`vy - ($CellContext`p2x$$ $CellContext`p3z$$) \
$CellContext`vy - ($CellContext`p2y$$ $CellContext`p3x$$) $CellContext`vz + \
($CellContext`p2x$$ $CellContext`p3y$$) $CellContext`vz) + ((
            2 $CellContext`a3$$) (($CellContext`p1z$$ $CellContext`p2y$$) \
$CellContext`vx - ($CellContext`p1y$$ $CellContext`p2z$$) $CellContext`vx - \
($CellContext`p1z$$ $CellContext`p2x$$) $CellContext`vy + ($CellContext`p1x$$ \
$CellContext`p2z$$) $CellContext`vy + ($CellContext`p1y$$ $CellContext`p2x$$) \
$CellContext`vz - ($CellContext`p1x$$ $CellContext`p2y$$) $CellContext`vz)) \
(((-$CellContext`a2$$) ($CellContext`p2x$$ $CellContext`p3x$$ + \
$CellContext`p2y$$ $CellContext`p3y$$ - $CellContext`p2z$$ \
$CellContext`p3z$$)) (((-$CellContext`p1z$$) $CellContext`p3y$$) \
$CellContext`vx + ($CellContext`p1y$$ $CellContext`p3z$$) $CellContext`vx + \
($CellContext`p1z$$ $CellContext`p3x$$) $CellContext`vy - ($CellContext`p1x$$ \
$CellContext`p3z$$) $CellContext`vy - ($CellContext`p1y$$ $CellContext`p3x$$) \
$CellContext`vz + ($CellContext`p1x$$ $CellContext`p3y$$) $CellContext`vz) + \
($CellContext`a1$$ ($CellContext`p1x$$ $CellContext`p3x$$ + \
$CellContext`p1y$$ $CellContext`p3y$$ - $CellContext`p1z$$ \
$CellContext`p3z$$)) (((-$CellContext`p2z$$) $CellContext`p3y$$) \
$CellContext`vx + ($CellContext`p2y$$ $CellContext`p3z$$) $CellContext`vx + \
($CellContext`p2z$$ $CellContext`p3x$$) $CellContext`vy - ($CellContext`p2x$$ \
$CellContext`p3z$$) $CellContext`vy - ($CellContext`p2y$$ $CellContext`p3x$$) \
$CellContext`vz + ($CellContext`p2x$$ $CellContext`p3y$$) $CellContext`vz)) + \
($CellContext`a3$$ (($CellContext`p1z$$ $CellContext`p2y$$) $CellContext`vx - \
($CellContext`p1y$$ $CellContext`p2z$$) $CellContext`vx - ($CellContext`p1z$$ \
$CellContext`p2x$$) $CellContext`vy + ($CellContext`p1x$$ $CellContext`p2z$$) \
$CellContext`vy + ($CellContext`p1y$$ $CellContext`p2x$$) $CellContext`vz - \
($CellContext`p1x$$ $CellContext`p2y$$) $CellContext`vz) + $CellContext`a2$$ \
(((-$CellContext`p1z$$) $CellContext`p3y$$) $CellContext`vx + \
($CellContext`p1y$$ $CellContext`p3z$$) $CellContext`vx + ($CellContext`p1z$$ \
$CellContext`p3x$$) $CellContext`vy - ($CellContext`p1x$$ $CellContext`p3z$$) \
$CellContext`vy - ($CellContext`p1y$$ $CellContext`p3x$$) $CellContext`vz + \
($CellContext`p1x$$ $CellContext`p3y$$) $CellContext`vz) + $CellContext`a1$$ \
(($CellContext`p2z$$ $CellContext`p3y$$) $CellContext`vx - \
($CellContext`p2y$$ $CellContext`p3z$$) $CellContext`vx - ($CellContext`p2z$$ \
$CellContext`p3x$$) $CellContext`vy + ($CellContext`p2x$$ $CellContext`p3z$$) \
$CellContext`vy + ($CellContext`p2y$$ $CellContext`p3x$$) $CellContext`vz - \
($CellContext`p2x$$ $CellContext`p3y$$) $CellContext`vz)) \
((($CellContext`p2y$$ $CellContext`p3z$$) $CellContext`r1$$) $CellContext`vx + \
(($CellContext`p1z$$ $CellContext`p3y$$) $CellContext`r2$$) $CellContext`vx - \
(($CellContext`p1y$$ $CellContext`p3z$$) $CellContext`r2$$) $CellContext`vx - \
(($CellContext`p1z$$ $CellContext`p2y$$) $CellContext`r3$$) $CellContext`vx - \
(($CellContext`p2x$$ $CellContext`p3z$$) $CellContext`r1$$) $CellContext`vy - \
(($CellContext`p1z$$ $CellContext`p3x$$) $CellContext`r2$$) $CellContext`vy + \
(($CellContext`p1x$$ $CellContext`p3z$$) $CellContext`r2$$) $CellContext`vy + \
(($CellContext`p1z$$ $CellContext`p2x$$) $CellContext`r3$$) $CellContext`vy + \
$CellContext`p2z$$ (((-$CellContext`p3y$$) $CellContext`r1$$) $CellContext`vx + \
($CellContext`p1y$$ $CellContext`r3$$) $CellContext`vx + ($CellContext`p3x$$ \
$CellContext`r1$$) $CellContext`vy - ($CellContext`p1x$$ $CellContext`r3$$) \
$CellContext`vy) + (((-$CellContext`p2y$$) $CellContext`p3x$$) \
$CellContext`r1$$ + ($CellContext`p2x$$ $CellContext`p3y$$) $CellContext`r1$$ + \
($CellContext`p1y$$ $CellContext`p3x$$) $CellContext`r2$$ - \
($CellContext`p1x$$ $CellContext`p3y$$) $CellContext`r2$$ - \
($CellContext`p1y$$ $CellContext`p2x$$) $CellContext`r3$$ + \
($CellContext`p1x$$ $CellContext`p2y$$) $CellContext`r3$$) $CellContext`vz + \
($CellContext`a3$$ (($CellContext`p1z$$ $CellContext`p2y$$) $CellContext`vx - \
($CellContext`p1y$$ $CellContext`p2z$$) $CellContext`vx - ($CellContext`p1z$$ \
$CellContext`p2x$$) $CellContext`vy + ($CellContext`p1x$$ $CellContext`p2z$$) \
$CellContext`vy + ($CellContext`p1y$$ $CellContext`p2x$$) $CellContext`vz - \
($CellContext`p1x$$ $CellContext`p2y$$) $CellContext`vz) + $CellContext`a2$$ \
(((-$CellContext`p1z$$) $CellContext`p3y$$) $CellContext`vx + \
($CellContext`p1y$$ $CellContext`p3z$$) $CellContext`vx + ($CellContext`p1z$$ \
$CellContext`p3x$$) $CellContext`vy - ($CellContext`p1x$$ $CellContext`p3z$$) \
$CellContext`vy - ($CellContext`p1y$$ $CellContext`p3x$$) $CellContext`vz + \
($CellContext`p1x$$ $CellContext`p3y$$) $CellContext`vz) + $CellContext`a1$$ \
(($CellContext`p2z$$ $CellContext`p3y$$) $CellContext`vx - \
($CellContext`p2y$$ $CellContext`p3z$$) $CellContext`vx - ($CellContext`p2z$$ \
$CellContext`p3x$$) $CellContext`vy + ($CellContext`p2x$$ $CellContext`p3z$$) \
$CellContext`vy + ($CellContext`p2y$$ $CellContext`p3x$$) $CellContext`vz - \
($CellContext`p2x$$ $CellContext`p3y$$) $CellContext`vz)) $CellContext`RBT$$) == 
        5 (($CellContext`p1z$$ $CellContext`p2y$$) $CellContext`p3x$$ - \
($CellContext`p1y$$ $CellContext`p2z$$) $CellContext`p3x$$ - \
($CellContext`p1z$$ $CellContext`p2x$$) $CellContext`p3y$$ + \
($CellContext`p1x$$ $CellContext`p2z$$) $CellContext`p3y$$ + \
($CellContext`p1y$$ $CellContext`p2x$$) $CellContext`p3z$$ - \
($CellContext`p1x$$ $CellContext`p2y$$) $CellContext`p3z$$)^2, \
{$CellContext`vx, -5, 5}, {$CellContext`vy, -5, 5}, {$CellContext`vz, -5, 5}],
       "Specifications" :> {{$CellContext`a1$$, -10, 
         10}, {$CellContext`a2$$, -10, 10}, {$CellContext`a3$$, -10, 
         10}, {$CellContext`p1x$$, -1000, 1000}, {$CellContext`p1y$$, -1000, 
         1000}, {$CellContext`p1z$$, -1000, 1000}, {$CellContext`p2x$$, -1000,
          1000}, {$CellContext`p2y$$, -1000, 
         1000}, {$CellContext`p2z$$, -1000, 1000}, {$CellContext`p3x$$, -1000,
          1000}, {$CellContext`p3y$$, -1000, 
         1000}, {$CellContext`p3z$$, -1000, 1000}, {$CellContext`r1$$, -1000, 
         1000}, {$CellContext`r2$$, -1000, 1000}, {$CellContext`r3$$, -1000, 
         1000}, {$CellContext`RBT$$, -1000, 1000}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{481., {183.849609375, 188.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.88932075165994*^9, {3.8893366883128643`*^9, 3.8893367089850903`*^9}},
 CellLabel->"Out[1]=",ExpressionUUID->"3645fa0a-b630-44bc-8e6b-f289ee512a97"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 768.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8eac62e0-d567-4a94-a0e0-8172278dd94a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 452, 7, 52, "Chapter",ExpressionUUID->"2a9845f1-77e7-4501-941f-bdb7d1f6a420"],
Cell[CellGroupData[{
Cell[1057, 33, 1687, 37, 167, "Section",ExpressionUUID->"a6ded755-cdaa-451f-9fd2-f332aaf36502"],
Cell[2747, 72, 17437, 430, 458, "Input",ExpressionUUID->"007979c7-9c60-432b-9c04-934f6b61e87f"],
Cell[CellGroupData[{
Cell[20209, 506, 722, 13, 22, "Input",ExpressionUUID->"2e2077e0-c3d8-4113-a26c-002db1592ac6"],
Cell[20934, 521, 469, 9, 336, "Output",ExpressionUUID->"23a633d4-2c77-406c-9deb-9a77fb809beb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21440, 535, 1366, 39, 22, "Input",ExpressionUUID->"dddcfa32-1210-4818-87e0-2dcda94be74b"],
Cell[22809, 576, 3083, 58, 228, "Output",ExpressionUUID->"cb86ed4d-a62a-4a14-a771-efc8755543f3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25953, 641, 438, 7, 52, "Chapter",ExpressionUUID->"6ca240c0-f6cf-4ebf-ac0a-70815352c7f7"],
Cell[26394, 650, 18059, 445, 458, "Input",ExpressionUUID->"ae63607b-ee6b-421a-8be6-f6967625c36b"],
Cell[CellGroupData[{
Cell[44478, 1099, 376, 8, 22, "Input",ExpressionUUID->"7d185f90-8e34-49b9-ba1c-c6d174eca3b3"],
Cell[44857, 1109, 357, 7, 106, "Output",ExpressionUUID->"ceffc28c-cb70-4418-ac60-d44ee49b459d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45251, 1121, 1319, 38, 22, "Input",ExpressionUUID->"55e1f1fe-3015-4904-a198-9b804892fb75"],
Cell[46573, 1161, 3119, 59, 386, "Output",ExpressionUUID->"66850f67-4300-49e5-b0d2-395ebd215b7c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49741, 1226, 360, 6, 52, "Chapter",ExpressionUUID->"67d1e8c3-4672-49f5-8d45-5756530379ef"],
Cell[50104, 1234, 19586, 480, 458, "Input",ExpressionUUID->"e04ce511-e12d-40d2-8080-8765d7961e93"],
Cell[CellGroupData[{
Cell[69715, 1718, 377, 8, 22, "Input",ExpressionUUID->"95a4ee5f-176b-4e9b-8dcf-98ccc7af9fed"],
Cell[70095, 1728, 359, 7, 222, "Output",ExpressionUUID->"6eb99240-9647-4641-8e48-9914dff0dc57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70491, 1740, 1317, 38, 22, "Input",ExpressionUUID->"994b9676-863c-467b-9285-769a1542f135"],
Cell[71811, 1780, 3110, 59, 228, "Output",ExpressionUUID->"5fda8d9c-6c7b-48e1-a724-7cf626ecdae3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74970, 1845, 386, 9, 52, "Chapter",ExpressionUUID->"2a3da651-a036-473b-be77-0a3596baea7f"],
Cell[CellGroupData[{
Cell[75381, 1858, 11906, 285, 205, "Input",ExpressionUUID->"357e7556-100a-4d26-8a9c-4a96ae331e25"],
Cell[87290, 2145, 11541, 174, 386, "Output",ExpressionUUID->"3645fa0a-b630-44bc-8e6b-f289ee512a97"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Triangle.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     55142,       1363]
NotebookOptionsPosition[     52977,       1313]
NotebookOutlinePosition[     53404,       1330]
CellTagsIndexPosition[     53361,       1327]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Polytope for the Triangle Feynman diagram constructed \
using  eq.(22,36) - T1 in Fig.(4) and last row of Table 1", "Chapter",
 FontColor->RGBColor[1, 0, 0]]], "Subtitle",
 CellChangeTimes->{{3.889340959387629*^9, 3.8893409775956507`*^9}, {
  3.889341156411971*^9, 3.889341179147456*^9}, {3.8893412615163927`*^9, 
  3.889341347451881*^9}, {3.88934139381905*^9, 3.88934142657218*^9}, {
  3.8893417464153013`*^9, 3.8893417528764057`*^9}, {3.889341799016637*^9, 
  3.889341857324354*^9}},ExpressionUUID->"13c5ecdc-154e-4f67-9a7b-\
9382566eaf01"],

Cell[CellGroupData[{

Cell[TextData[{
 " First solve to get the center of the sphere (x,y) given the external \
momenta vectors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "12"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f9df2ef5-039a-4886-b411-f3129405908a"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"(", 
     SubscriptBox["x", "1"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ff16a613-ee07-424e-875d-a0474a8f3903"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3f409d42-7ccd-4b7d-b947-73d5213a3ef1"],
 ") -- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["x", "2"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "169ca44c-8fe1-492c-9b01-b5b2d775d5d2"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ed52d19e-9d17-4140-a5de-da139e311683"],
 ")} and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "23"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "20f1226d-a98c-4906-b14e-98d229a59d71"],
 " {",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["x", "2"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "499b1637-a23e-4f2a-9b90-69fe8f46deaa"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "862ec073-d7c1-4750-a627-49f31af402cc"],
 ") -- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["x", "3"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dbd9a8af-a915-4ebf-b32a-c62893f0b298"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "82eacede-e96a-4b7c-8963-b1be35045b96"],
 ")} and the loop propagator masses ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d5b85fd1-d465-4ac6-81e3-de46ef6e62cc"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "271a2c12-80b7-4357-ace9-7f99cfd54297"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6a62e55f-43df-49bf-953b-edcff4fad61c"]
}], "Section",
 CellChangeTimes->{{3.8894906305611963`*^9, 3.88949097632546*^9}, 
   3.8894915716135073`*^9},ExpressionUUID->"1ad53883-fcac-4661-aa1b-\
83e4efe082c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "x1"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y", "-", "y1"}], ")"}], "2"], "+", 
        SuperscriptBox["m1", "2"]}], "==", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "x2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y", "-", "y2"}], ")"}], "2"], "+", 
        SuperscriptBox["m2", "2"]}]}], "&&", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "x1"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y", "-", "y1"}], ")"}], "2"], "+", 
        SuperscriptBox["m1", "2"]}], "==", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "x3"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y", "-", "y3"}], ")"}], "2"], "+", 
        SuperscriptBox["m3", "2"]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", "->", 
      RowBox[{"p12x", "+", "x1"}]}], ",", 
     RowBox[{"y2", "->", 
      RowBox[{"p12y", "+", "y1"}]}], ",", 
     RowBox[{"x3", "->", 
      RowBox[{"p23x", "+", "p12x", "+", "x1"}]}], ",", 
     RowBox[{"y3", "->", 
      RowBox[{"p23y", "+", "p12y", "+", "y1"}]}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.888885335383173*^9, 3.888885339490665*^9}, {
  3.888887017846169*^9, 3.888887134185851*^9}, {3.8888872156393757`*^9, 
  3.888887234954897*^9}, {3.888887675146405*^9, 3.888887782360187*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e3e6d734-cb36-4582-9bb6-3109df4cbc79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["m3", "2"], " ", "p12y"}], "+", 
       RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23x"}], "+", 
       RowBox[{"p12y", " ", 
        SuperscriptBox["p23x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", "p23y"}], "-", 
       RowBox[{
        SuperscriptBox["p12x", "2"], " ", "p23y"}], "+", 
       RowBox[{
        SuperscriptBox["p12y", "2"], " ", "p23y"}], "+", 
       RowBox[{"p12y", " ", 
        SuperscriptBox["p23y", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"p12y", "+", "p23y"}], ")"}]}], "+", 
       RowBox[{"2", " ", "p12y", " ", "p23x", " ", "x1"}], "-", 
       RowBox[{"2", " ", "p12x", " ", "p23y", " ", "x1"}]}], 
      RowBox[{
       RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
       RowBox[{"2", " ", "p12x", " ", "p23y"}]}]]}], ",", 
    RowBox[{"y", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["m3", "2"], " ", "p12x"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", "p23x"}], "+", 
       RowBox[{
        SuperscriptBox["p12x", "2"], " ", "p23x"}], "-", 
       RowBox[{
        SuperscriptBox["p12y", "2"], " ", "p23x"}], "+", 
       RowBox[{"p12x", " ", 
        SuperscriptBox["p23x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
       RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
       RowBox[{"p12x", " ", 
        SuperscriptBox["p23y", "2"]}], "-", 
       RowBox[{"2", " ", "p12y", " ", "p23x", " ", "y1"}], "+", 
       RowBox[{"2", " ", "p12x", " ", "p23y", " ", "y1"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
       RowBox[{"2", " ", "p12x", " ", "p23y"}]}]]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{3.889491070181765*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"eb0433d9-e336-4630-b96a-25da9f77958e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 " Then choose the center to be the origin (x, y) = (0,0) and solve for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"(", 
     SubscriptBox["x", "1"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6f0a9c59-c78c-4d32-b3f2-81b8e7df21a3"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a4df57f3-dfe1-4599-9320-d22bd4f66157"],
 "), ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["x", "2"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "33508b1a-dfc0-4837-83a5-196767e2308c"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9ad28c31-ab7f-4770-81df-bd30f046f403"],
 "), ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["x", "3"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "afcc3a09-2fb1-46a6-ad67-571a9e04ab06"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c62a1c5e-a5c1-446e-9d36-ed6236d4c77b"],
 ")} in terms of the external momenta vectors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "12"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "63c33e22-1a1e-4353-b40f-fa843dc76ee2"],
 " , ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "23"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "00e35da3-80be-4fea-9a6c-56ffe1806b27"],
 " and the loop propagator masses ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8db5bbc2-f5cc-44a3-b948-c3c5b85aa3f0"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b5d301d8-7894-4111-8ac9-a2dc510bdafd"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "22ce36b7-165b-472f-80b9-efb18f24f152"]
}], "Section",
 CellChangeTimes->{{3.889491097171998*^9, 3.889491104662365*^9}, {
  3.889491251297028*^9, 
  3.88949144782423*^9}},ExpressionUUID->"5db066b2-519f-4f7a-9ff7-\
a743390e639f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["m3", "2"], " ", "p12y"}], "+", 
       RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23x"}], "+", 
       RowBox[{"p12y", " ", 
        SuperscriptBox["p23x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", "p23y"}], "-", 
       RowBox[{
        SuperscriptBox["p12x", "2"], " ", "p23y"}], "+", 
       RowBox[{
        SuperscriptBox["p12y", "2"], " ", "p23y"}], "+", 
       RowBox[{"p12y", " ", 
        SuperscriptBox["p23y", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"p12y", "+", "p23y"}], ")"}]}], "+", 
       RowBox[{"2", " ", "p12y", " ", "p23x", " ", "x1"}], "-", 
       RowBox[{"2", " ", "p12x", " ", "p23y", " ", "x1"}]}], "==", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["m3", "2"], " ", "p12x"}], "+", 
       RowBox[{
        SuperscriptBox["m1", "2"], " ", "p23x"}], "+", 
       RowBox[{
        SuperscriptBox["p12x", "2"], " ", "p23x"}], "-", 
       RowBox[{
        SuperscriptBox["p12y", "2"], " ", "p23x"}], "+", 
       RowBox[{"p12x", " ", 
        SuperscriptBox["p23x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
       RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
       RowBox[{"p12x", " ", 
        SuperscriptBox["p23y", "2"]}], "-", 
       RowBox[{"2", " ", "p12y", " ", "p23x", " ", "y1"}], "+", 
       RowBox[{"2", " ", "p12x", " ", "p23y", " ", "y1"}]}], "==", "0"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "y1"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.88888786733575*^9, 3.888887870550709*^9}, {
  3.8888879049874163`*^9, 3.888887943980303*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"220802a0-6bff-4341-b0c0-f30111c0ab4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"p12y", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m3", "2"], "+", 
          RowBox[{"p23x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m1", "2"], "-", 
          SuperscriptBox["p12x", "2"], "+", 
          SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
       RowBox[{"p12y", " ", 
        SuperscriptBox["p23y", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
       RowBox[{"2", " ", "p12x", " ", "p23y"}]}]]}], ",", 
    RowBox[{"y1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
       RowBox[{"p23x", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m1", "2"], "-", 
          SuperscriptBox["p12y", "2"], "+", 
          RowBox[{"p12x", " ", 
           RowBox[{"(", 
            RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
       RowBox[{"p12x", " ", 
        SuperscriptBox["p23y", "2"]}]}], 
      RowBox[{
       RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
       RowBox[{"2", " ", "p12x", " ", "p23y"}]}]]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{3.889491469843122*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"77dd8dae-4c0f-491c-b520-cf23f7c9d1e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 " Now we can plot the  triangle with vertices ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"(", 
     SubscriptBox["x", "1"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a7f74167-b570-42a7-a0a4-b72c3bce5577"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d48d42ae-a340-4173-8780-ed8b612436c6"],
 "), ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["x", "2"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8d9d74cf-077d-4553-8bb0-4367c67d7f1c"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "04ac3cd1-e37e-4b99-be4e-e9663878db58"],
 "), ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["x", "3"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "36f74d04-dccd-4bdb-b8c0-1a4ee2d247f0"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fed70bcc-42ba-4ac4-8f79-eb5096c68d78"],
 ")} formed by the external momenta along with the origin as center of the \
sphere given the external momenta vectors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "12"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1ca42a4d-131b-42b9-b548-96a0fdebac97"],
 " , ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "23"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8c92be71-324b-4baf-a4f6-e06bd4389e0b"],
 " and the loop propagator masses ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ea60632a-8a2d-4b2a-8b21-75576949e20f"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8e38f451-1205-40b8-a603-4006ade520b9"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8c678bed-9756-4040-85bd-72cd888b32d1"]
}], "Section",
 CellChangeTimes->{{3.8894915114111757`*^9, 3.889491529344592*^9}, {
  3.8894916069291162`*^9, 3.8894916666893473`*^9}, {3.889492175331822*^9, 
  3.889492184429604*^9}, {3.889492226626562*^9, 
  3.889492248866858*^9}},ExpressionUUID->"a3c9466a-ac11-4d57-b40d-\
26dc899ec878"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Triangle1", "[", 
   RowBox[{
   "p12x_", ",", "p23x_", ",", "p12y_", ",", "p23y_", ",", "m1_", ",", "m2_", 
    ",", "m3_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", 
       RowBox[{"Opacity", "[", "0", "]"}], ",", 
       RowBox[{"Triangle", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"p12y", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m3", "2"], "+", 
                 RowBox[{"p23x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 SuperscriptBox["p12x", "2"], "+", 
                 SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
              RowBox[{"p12y", " ", 
               SuperscriptBox["p23y", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
              RowBox[{"2", " ", "p12x", " ", "p23y"}]}]], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
               RowBox[{"p23x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], "-", 
                  SuperscriptBox["p12y", "2"], "+", 
                  RowBox[{"p12x", " ", 
                   RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
               RowBox[{"p12x", " ", 
                SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
               RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"p12y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  RowBox[{"p23x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], "-", 
                  SuperscriptBox["p12x", "2"], "+", 
                  SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
               RowBox[{"p12y", " ", 
                SuperscriptBox["p23y", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
               RowBox[{"2", " ", "p12x", " ", "p23y"}]}]], "+", "p12x"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12y", "2"], "+", 
                   RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                RowBox[{"p12x", " ", 
                 SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12y"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"p12y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m3", "2"], "+", 
                  RowBox[{"p23x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p12x"}], "+", "p23x"}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], "-", 
                  SuperscriptBox["p12x", "2"], "+", 
                  SuperscriptBox["p12y", "2"]}], ")"}], " ", "p23y"}], "+", 
               RowBox[{"p12y", " ", 
                SuperscriptBox["p23y", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"p12y", "+", "p23y"}], ")"}]}]}], 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "p12y", " ", "p23x"}], "+", 
               RowBox[{"2", " ", "p12x", " ", "p23y"}]}]], "+", "p12x", "+", 
             "p23x"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m3", "2"], " ", "p12x"}], "-", 
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"p12x", "+", "p23x"}], ")"}]}], "+", 
                RowBox[{"p23x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "-", 
                   SuperscriptBox["p12y", "2"], "+", 
                   RowBox[{"p12x", " ", 
                    RowBox[{"(", 
                    RowBox[{"p12x", "+", "p23x"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "p12x", " ", "p12y", " ", "p23y"}], "+", 
                RowBox[{"p12x", " ", 
                 SuperscriptBox["p23y", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p12y", " ", "p23x"}], "-", 
                RowBox[{"2", " ", "p12x", " ", "p23y"}]}], ")"}]}], "+", 
             "p12y", "+", "p23y"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"Point", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}], "]"}], ",", 
     RowBox[{"Text", "[", 
      RowBox[{"O", ",", 
       RowBox[{"{", 
        RowBox[{"0.15", ",", "0.15"}], "}"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8893219400655518`*^9, 3.8893219995887957`*^9}, 
   3.88932203878834*^9, {3.889335365660069*^9, 3.8893353748658123`*^9}, 
   3.889336012257045*^9, 3.889336088074794*^9, {3.8893388955060062`*^9, 
   3.889338918320003*^9}, 3.889339146912491*^9, 3.889339179399753*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"fb5d6253-69f0-446c-9b3e-63e8ced039b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Triangle1", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "6", ",", 
   RowBox[{"-", "4"}], ",", "2", ",", "3", ",", "2.5", ",", "0.03"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.888888874937693*^9, 3.888888879271603*^9}, {
  3.88888944985003*^9, 3.888889505736287*^9}, {3.888901641371725*^9, 
  3.888901725451322*^9}, {3.889339131242001*^9, 3.8893391356411467`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"85144087-03aa-4a7e-9132-5d93fb22e0a2"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], EdgeForm[Thickness[Large]], 
    TagBox[
     PolygonBox[{{-1.1705363636363637`, 
      2.073884090909091}, {-2.170536363636364, -1.926115909090909}, {
      3.829463636363636, 0.07388409090909098}}],
     "Triangle"]}, PointBox[{{0, 0}}], 
   InsetBox["O", {0.15, 0.15}]}]], "Output",
 CellChangeTimes->{{3.889339138566965*^9, 3.8893391509881067`*^9}, 
   3.889339183698578*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"3eeb6f7e-5ec6-4a2b-9c09-77d1796aa6ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Triangle1", "[", 
    RowBox[{
    "s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5", ",", "s6", ",", "s7"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s4", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s5", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s6", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s7", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889339229199381*^9, 3.889339270634392*^9}, {
  3.8893396027502623`*^9, 3.8893396400865602`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c6ed0bd6-219b-4a7d-ab12-af0b05958a47"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`s1$$ = -1.1500000000000004`, \
$CellContext`s2$$ = 
    2.9000000000000004`, $CellContext`s3$$ = -1.8499999999999996`, \
$CellContext`s4$$ = -0.5499999999999989, $CellContext`s5$$ = 
    0., $CellContext`s6$$ = 0., $CellContext`s7$$ = 1.6500000000000004`, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`s1$$], -10, 10}, {
      Hold[$CellContext`s2$$], -10, 10}, {
      Hold[$CellContext`s3$$], -10, 10}, {
      Hold[$CellContext`s4$$], -10, 10}, {
      Hold[$CellContext`s5$$], -10, 10}, {
      Hold[$CellContext`s6$$], -10, 10}, {
      Hold[$CellContext`s7$$], -10, 10}}, Typeset`size$$ = {
    270., {111., 113.87834482758609`}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`s1$$ = -10, $CellContext`s2$$ = -10, \
$CellContext`s3$$ = -10, $CellContext`s4$$ = -10, $CellContext`s5$$ = -10, \
$CellContext`s6$$ = -10, $CellContext`s7$$ = -10}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`Triangle1[$CellContext`s1$$, $CellContext`s2$$, \
$CellContext`s3$$, $CellContext`s4$$, $CellContext`s5$$, $CellContext`s6$$, \
$CellContext`s7$$], 
      "Specifications" :> {{$CellContext`s1$$, -10, 
         10}, {$CellContext`s2$$, -10, 10}, {$CellContext`s3$$, -10, 
         10}, {$CellContext`s4$$, -10, 10}, {$CellContext`s5$$, -10, 
         10}, {$CellContext`s6$$, -10, 10}, {$CellContext`s7$$, -10, 10}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{306., {200.849609375, 205.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.889339641733671*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"f1f7f5ea-2f48-41f1-bca8-40b509e8a155"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Hyperboloid of two sheets with both equal axis \
constructed using eq.(45) - Fig.(5)",
 FontColor->RGBColor[1, 0, 0]]], "Subtitle",
 CellChangeTimes->{{3.889341901489352*^9, 3.889341949180662*^9}, {
  3.8893419905085993`*^9, 3.889341990684413*^9}, {3.889342028284644*^9, 
  3.8893420494847813`*^9}, {3.889342754832287*^9, 
  3.8893427596131983`*^9}},ExpressionUUID->"469e7a3a-7913-41d8-92cd-\
a02a041197a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a3", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p3x", "2"], "+", 
          SuperscriptBox["p3y", "2"], "-", 
          SuperscriptBox["p3z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
           RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
           RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
           RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
           RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
           RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p2x", "2"], "+", 
          SuperscriptBox["p2y", "2"], "-", 
          SuperscriptBox["p2z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1z", " ", "p3y", " ", "vx"}], "-", 
           RowBox[{"p1y", " ", "p3z", " ", "vx"}], "-", 
           RowBox[{"p1z", " ", "p3x", " ", "vy"}], "+", 
           RowBox[{"p1x", " ", "p3z", " ", "vy"}], "+", 
           RowBox[{"p1y", " ", "p3x", " ", "vz"}], "-", 
           RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p1x", "2"], "+", 
          SuperscriptBox["p1y", "2"], "-", 
          SuperscriptBox["p1z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2z", " ", "p3y", " ", "vx"}], "-", 
           RowBox[{"p2y", " ", "p3z", " ", "vx"}], "-", 
           RowBox[{"p2z", " ", "p3x", " ", "vy"}], "+", 
           RowBox[{"p2x", " ", "p3z", " ", "vy"}], "+", 
           RowBox[{"p2y", " ", "p3x", " ", "vz"}], "-", 
           RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", "a1", " ", "a2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1x", " ", "p2x"}], "+", 
          RowBox[{"p1y", " ", "p2y"}], "-", 
          RowBox[{"p1z", " ", "p2z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
          RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
          RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
          RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
          RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
          RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p2z"}], " ", "p3y", " ", "vx"}], "+", 
          RowBox[{"p2y", " ", "p3z", " ", "vx"}], "+", 
          RowBox[{"p2z", " ", "p3x", " ", "vy"}], "-", 
          RowBox[{"p2x", " ", "p3z", " ", "vy"}], "-", 
          RowBox[{"p2y", " ", "p3x", " ", "vz"}], "+", 
          RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "a3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
          RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
          RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
          RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
          RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
          RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p2x", " ", "p3x"}], "+", 
             RowBox[{"p2y", " ", "p3y"}], "-", 
             RowBox[{"p2z", " ", "p3z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
             RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
             RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
             RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
             RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
             RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
          RowBox[{"a1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p1x", " ", "p3x"}], "+", 
             RowBox[{"p1y", " ", "p3y"}], "-", 
             RowBox[{"p1z", " ", "p3z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p2z"}], " ", "p3y", " ", "vx"}], "+", 
             RowBox[{"p2y", " ", "p3z", " ", "vx"}], "+", 
             RowBox[{"p2z", " ", "p3x", " ", "vy"}], "-", 
             RowBox[{"p2x", " ", "p3z", " ", "vy"}], "-", 
             RowBox[{"p2y", " ", "p3x", " ", "vz"}], "+", 
             RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
             RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
             RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
             RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
             RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
             RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}]}], "+", 
          RowBox[{"a2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
             RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
             RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
             RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
             RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
             RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
          RowBox[{"a1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p2z", " ", "p3y", " ", "vx"}], "-", 
             RowBox[{"p2y", " ", "p3z", " ", "vx"}], "-", 
             RowBox[{"p2z", " ", "p3x", " ", "vy"}], "+", 
             RowBox[{"p2x", " ", "p3z", " ", "vy"}], "+", 
             RowBox[{"p2y", " ", "p3x", " ", "vz"}], "-", 
             RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p2y", " ", "p3z", " ", "r1", " ", "vx"}], "+", 
          RowBox[{"p1z", " ", "p3y", " ", "r2", " ", "vx"}], "-", 
          RowBox[{"p1y", " ", "p3z", " ", "r2", " ", "vx"}], "-", 
          RowBox[{"p1z", " ", "p2y", " ", "r3", " ", "vx"}], "-", 
          RowBox[{"p2x", " ", "p3z", " ", "r1", " ", "vy"}], "-", 
          RowBox[{"p1z", " ", "p3x", " ", "r2", " ", "vy"}], "+", 
          RowBox[{"p1x", " ", "p3z", " ", "r2", " ", "vy"}], "+", 
          RowBox[{"p1z", " ", "p2x", " ", "r3", " ", "vy"}], "+", 
          RowBox[{"p2z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p3y"}], " ", "r1", " ", "vx"}], "+", 
             RowBox[{"p1y", " ", "r3", " ", "vx"}], "+", 
             RowBox[{"p3x", " ", "r1", " ", "vy"}], "-", 
             RowBox[{"p1x", " ", "r3", " ", "vy"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p2y"}], " ", "p3x", " ", "r1"}], "+", 
             RowBox[{"p2x", " ", "p3y", " ", "r1"}], "+", 
             RowBox[{"p1y", " ", "p3x", " ", "r2"}], "-", 
             RowBox[{"p1x", " ", "p3y", " ", "r2"}], "-", 
             RowBox[{"p1y", " ", "p2x", " ", "r3"}], "+", 
             RowBox[{"p1x", " ", "p2y", " ", "r3"}]}], ")"}], " ", "vz"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p1z", " ", "p2y", " ", "vx"}], "-", 
                RowBox[{"p1y", " ", "p2z", " ", "vx"}], "-", 
                RowBox[{"p1z", " ", "p2x", " ", "vy"}], "+", 
                RowBox[{"p1x", " ", "p2z", " ", "vy"}], "+", 
                RowBox[{"p1y", " ", "p2x", " ", "vz"}], "-", 
                RowBox[{"p1x", " ", "p2y", " ", "vz"}]}], ")"}]}], "+", 
             RowBox[{"a2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "p1z"}], " ", "p3y", " ", "vx"}], "+", 
                RowBox[{"p1y", " ", "p3z", " ", "vx"}], "+", 
                RowBox[{"p1z", " ", "p3x", " ", "vy"}], "-", 
                RowBox[{"p1x", " ", "p3z", " ", "vy"}], "-", 
                RowBox[{"p1y", " ", "p3x", " ", "vz"}], "+", 
                RowBox[{"p1x", " ", "p3y", " ", "vz"}]}], ")"}]}], "+", 
             RowBox[{"a1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p2z", " ", "p3y", " ", "vx"}], "-", 
                RowBox[{"p2y", " ", "p3z", " ", "vx"}], "-", 
                RowBox[{"p2z", " ", "p3x", " ", "vy"}], "+", 
                RowBox[{"p2x", " ", "p3z", " ", "vy"}], "+", 
                RowBox[{"p2y", " ", "p3x", " ", "vz"}], "-", 
                RowBox[{"p2x", " ", "p3y", " ", "vz"}]}], ")"}]}]}], ")"}], 
           "RBT"}]}], ")"}]}]}], "==", 
      RowBox[{"5", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1z", " ", "p2y", " ", "p3x"}], "-", 
          RowBox[{"p1y", " ", "p2z", " ", "p3x"}], "-", 
          RowBox[{"p1z", " ", "p2x", " ", "p3y"}], "+", 
          RowBox[{"p1x", " ", "p2z", " ", "p3y"}], "+", 
          RowBox[{"p1y", " ", "p2x", " ", "p3z"}], "-", 
          RowBox[{"p1x", " ", "p2y", " ", "p3z"}]}], ")"}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"vx", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"vy", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"vz", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a1", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a2", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a3", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1x", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1y", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1z", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2x", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2y", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2z", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p3x", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p3y", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p3z", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r1", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r2", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r3", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"RBT", ",", 
     RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88932052670991*^9, 3.889320528810536*^9}, 
   3.889320743111251*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"1ddfbde5-9a6a-441d-adc1-96b9305391ef"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a1$$ = 1., $CellContext`a2$$ = 
    1., $CellContext`a3$$ = 1., $CellContext`p1x$$ = 
    45., $CellContext`p1y$$ = -140., $CellContext`p1z$$ = 
    160., $CellContext`p2x$$ = 35., $CellContext`p2y$$ = 
    45., $CellContext`p2z$$ = 80., $CellContext`p3x$$ = 
    25., $CellContext`p3y$$ = 60., $CellContext`p3z$$ = 
    70., $CellContext`r1$$ = 150., $CellContext`r2$$ = 
    160., $CellContext`r3$$ = 150., $CellContext`RBT$$ = 220., 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a1$$], -10, 10}, {
      Hold[$CellContext`a2$$], -10, 10}, {
      Hold[$CellContext`a3$$], -10, 10}, {
      Hold[$CellContext`p1x$$], -1000, 1000}, {
      Hold[$CellContext`p1y$$], -1000, 1000}, {
      Hold[$CellContext`p1z$$], -1000, 1000}, {
      Hold[$CellContext`p2x$$], -1000, 1000}, {
      Hold[$CellContext`p2y$$], -1000, 1000}, {
      Hold[$CellContext`p2z$$], -1000, 1000}, {
      Hold[$CellContext`p3x$$], -1000, 1000}, {
      Hold[$CellContext`p3y$$], -1000, 1000}, {
      Hold[$CellContext`p3z$$], -1000, 1000}, {
      Hold[$CellContext`r1$$], -1000, 1000}, {
      Hold[$CellContext`r2$$], -1000, 1000}, {
      Hold[$CellContext`r3$$], -1000, 1000}, {
      Hold[$CellContext`RBT$$], -1000, 1000}}, Typeset`size$$ = {
    270., {139., 142.7088555542161}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`a1$$ = -10, $CellContext`a2$$ = -10, \
$CellContext`a3$$ = -10, $CellContext`p1x$$ = -1000, $CellContext`p1y$$ = \
-1000, $CellContext`p1z$$ = -1000, $CellContext`p2x$$ = -1000, \
$CellContext`p2y$$ = -1000, $CellContext`p2z$$ = -1000, $CellContext`p3x$$ = \
-1000, $CellContext`p3y$$ = -1000, $CellContext`p3z$$ = -1000, \
$CellContext`r1$$ = -1000, $CellContext`r2$$ = -1000, $CellContext`r3$$ = \
-1000, $CellContext`RBT$$ = -1000}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      ContourPlot3D[(-$CellContext`a3$$^2) ($CellContext`p3x$$^2 + \
$CellContext`p3y$$^2 - $CellContext`p3z$$^2) ($CellContext`p1z$$ \
$CellContext`p2y$$ $CellContext`vx - $CellContext`p1y$$ $CellContext`p2z$$ \
$CellContext`vx - $CellContext`p1z$$ $CellContext`p2x$$ $CellContext`vy + \
$CellContext`p1x$$ $CellContext`p2z$$ $CellContext`vy + $CellContext`p1y$$ \
$CellContext`p2x$$ $CellContext`vz - $CellContext`p1x$$ $CellContext`p2y$$ \
$CellContext`vz)^2 - $CellContext`a2$$^2 ($CellContext`p2x$$^2 + \
$CellContext`p2y$$^2 - $CellContext`p2z$$^2) ($CellContext`p1z$$ \
$CellContext`p3y$$ $CellContext`vx - $CellContext`p1y$$ $CellContext`p3z$$ \
$CellContext`vx - $CellContext`p1z$$ $CellContext`p3x$$ $CellContext`vy + \
$CellContext`p1x$$ $CellContext`p3z$$ $CellContext`vy + $CellContext`p1y$$ \
$CellContext`p3x$$ $CellContext`vz - $CellContext`p1x$$ $CellContext`p3y$$ \
$CellContext`vz)^2 - $CellContext`a1$$^2 ($CellContext`p1x$$^2 + \
$CellContext`p1y$$^2 - $CellContext`p1z$$^2) ($CellContext`p2z$$ \
$CellContext`p3y$$ $CellContext`vx - $CellContext`p2y$$ $CellContext`p3z$$ \
$CellContext`vx - $CellContext`p2z$$ $CellContext`p3x$$ $CellContext`vy + \
$CellContext`p2x$$ $CellContext`p3z$$ $CellContext`vy + $CellContext`p2y$$ \
$CellContext`p3x$$ $CellContext`vz - $CellContext`p2x$$ $CellContext`p3y$$ \
$CellContext`vz)^2 + 
         2 $CellContext`a1$$ $CellContext`a2$$ ($CellContext`p1x$$ \
$CellContext`p2x$$ + $CellContext`p1y$$ $CellContext`p2y$$ - \
$CellContext`p1z$$ $CellContext`p2z$$) ((-$CellContext`p1z$$) \
$CellContext`p3y$$ $CellContext`vx + $CellContext`p1y$$ $CellContext`p3z$$ \
$CellContext`vx + $CellContext`p1z$$ $CellContext`p3x$$ $CellContext`vy - \
$CellContext`p1x$$ $CellContext`p3z$$ $CellContext`vy - $CellContext`p1y$$ \
$CellContext`p3x$$ $CellContext`vz + $CellContext`p1x$$ $CellContext`p3y$$ \
$CellContext`vz) ((-$CellContext`p2z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p2y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p2z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p2x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p2y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p2x$$ $CellContext`p3y$$ $CellContext`vz) + 
         2 $CellContext`a3$$ ($CellContext`p1z$$ $CellContext`p2y$$ \
$CellContext`vx - $CellContext`p1y$$ $CellContext`p2z$$ $CellContext`vx - \
$CellContext`p1z$$ $CellContext`p2x$$ $CellContext`vy + $CellContext`p1x$$ \
$CellContext`p2z$$ $CellContext`vy + $CellContext`p1y$$ $CellContext`p2x$$ \
$CellContext`vz - $CellContext`p1x$$ $CellContext`p2y$$ $CellContext`vz) \
((-$CellContext`a2$$) ($CellContext`p2x$$ $CellContext`p3x$$ + \
$CellContext`p2y$$ $CellContext`p3y$$ - $CellContext`p2z$$ \
$CellContext`p3z$$) ((-$CellContext`p1z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p1y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p1z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p1x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p1y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p1x$$ $CellContext`p3y$$ $CellContext`vz) + $CellContext`a1$$ \
($CellContext`p1x$$ $CellContext`p3x$$ + $CellContext`p1y$$ \
$CellContext`p3y$$ - $CellContext`p1z$$ $CellContext`p3z$$) \
((-$CellContext`p2z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p2y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p2z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p2x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p2y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p2x$$ $CellContext`p3y$$ $CellContext`vz)) + ($CellContext`a3$$ \
($CellContext`p1z$$ $CellContext`p2y$$ $CellContext`vx - $CellContext`p1y$$ \
$CellContext`p2z$$ $CellContext`vx - $CellContext`p1z$$ $CellContext`p2x$$ \
$CellContext`vy + $CellContext`p1x$$ $CellContext`p2z$$ $CellContext`vy + \
$CellContext`p1y$$ $CellContext`p2x$$ $CellContext`vz - $CellContext`p1x$$ \
$CellContext`p2y$$ $CellContext`vz) + $CellContext`a2$$ \
((-$CellContext`p1z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p1y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p1z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p1x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p1y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p1x$$ $CellContext`p3y$$ $CellContext`vz) + $CellContext`a1$$ \
($CellContext`p2z$$ $CellContext`p3y$$ $CellContext`vx - $CellContext`p2y$$ \
$CellContext`p3z$$ $CellContext`vx - $CellContext`p2z$$ $CellContext`p3x$$ \
$CellContext`vy + $CellContext`p2x$$ $CellContext`p3z$$ $CellContext`vy + \
$CellContext`p2y$$ $CellContext`p3x$$ $CellContext`vz - $CellContext`p2x$$ \
$CellContext`p3y$$ $CellContext`vz)) ($CellContext`p2y$$ $CellContext`p3z$$ \
$CellContext`r1$$ $CellContext`vx + $CellContext`p1z$$ $CellContext`p3y$$ \
$CellContext`r2$$ $CellContext`vx - $CellContext`p1y$$ $CellContext`p3z$$ \
$CellContext`r2$$ $CellContext`vx - $CellContext`p1z$$ $CellContext`p2y$$ \
$CellContext`r3$$ $CellContext`vx - $CellContext`p2x$$ $CellContext`p3z$$ \
$CellContext`r1$$ $CellContext`vy - $CellContext`p1z$$ $CellContext`p3x$$ \
$CellContext`r2$$ $CellContext`vy + $CellContext`p1x$$ $CellContext`p3z$$ \
$CellContext`r2$$ $CellContext`vy + $CellContext`p1z$$ $CellContext`p2x$$ \
$CellContext`r3$$ $CellContext`vy + $CellContext`p2z$$ ((-$CellContext`p3y$$) \
$CellContext`r1$$ $CellContext`vx + $CellContext`p1y$$ $CellContext`r3$$ \
$CellContext`vx + $CellContext`p3x$$ $CellContext`r1$$ $CellContext`vy - \
$CellContext`p1x$$ $CellContext`r3$$ $CellContext`vy) + \
((-$CellContext`p2y$$) $CellContext`p3x$$ $CellContext`r1$$ + \
$CellContext`p2x$$ $CellContext`p3y$$ $CellContext`r1$$ + $CellContext`p1y$$ \
$CellContext`p3x$$ $CellContext`r2$$ - $CellContext`p1x$$ $CellContext`p3y$$ \
$CellContext`r2$$ - $CellContext`p1y$$ $CellContext`p2x$$ $CellContext`r3$$ + \
$CellContext`p1x$$ $CellContext`p2y$$ $CellContext`r3$$) $CellContext`vz + \
($CellContext`a3$$ ($CellContext`p1z$$ $CellContext`p2y$$ $CellContext`vx - \
$CellContext`p1y$$ $CellContext`p2z$$ $CellContext`vx - $CellContext`p1z$$ \
$CellContext`p2x$$ $CellContext`vy + $CellContext`p1x$$ $CellContext`p2z$$ \
$CellContext`vy + $CellContext`p1y$$ $CellContext`p2x$$ $CellContext`vz - \
$CellContext`p1x$$ $CellContext`p2y$$ $CellContext`vz) + $CellContext`a2$$ \
((-$CellContext`p1z$$) $CellContext`p3y$$ $CellContext`vx + \
$CellContext`p1y$$ $CellContext`p3z$$ $CellContext`vx + $CellContext`p1z$$ \
$CellContext`p3x$$ $CellContext`vy - $CellContext`p1x$$ $CellContext`p3z$$ \
$CellContext`vy - $CellContext`p1y$$ $CellContext`p3x$$ $CellContext`vz + \
$CellContext`p1x$$ $CellContext`p3y$$ $CellContext`vz) + $CellContext`a1$$ \
($CellContext`p2z$$ $CellContext`p3y$$ $CellContext`vx - $CellContext`p2y$$ \
$CellContext`p3z$$ $CellContext`vx - $CellContext`p2z$$ $CellContext`p3x$$ \
$CellContext`vy + $CellContext`p2x$$ $CellContext`p3z$$ $CellContext`vy + \
$CellContext`p2y$$ $CellContext`p3x$$ $CellContext`vz - $CellContext`p2x$$ \
$CellContext`p3y$$ $CellContext`vz)) $CellContext`RBT$$) == 
        5 ($CellContext`p1z$$ $CellContext`p2y$$ $CellContext`p3x$$ - \
$CellContext`p1y$$ $CellContext`p2z$$ $CellContext`p3x$$ - $CellContext`p1z$$ \
$CellContext`p2x$$ $CellContext`p3y$$ + $CellContext`p1x$$ $CellContext`p2z$$ \
$CellContext`p3y$$ + $CellContext`p1y$$ $CellContext`p2x$$ $CellContext`p3z$$ - \
$CellContext`p1x$$ $CellContext`p2y$$ $CellContext`p3z$$)^2, \
{$CellContext`vx, -5, 5}, {$CellContext`vy, -5, 5}, {$CellContext`vz, -5, 5}],
       "Specifications" :> {{$CellContext`a1$$, -10, 
         10}, {$CellContext`a2$$, -10, 10}, {$CellContext`a3$$, -10, 
         10}, {$CellContext`p1x$$, -1000, 1000}, {$CellContext`p1y$$, -1000, 
         1000}, {$CellContext`p1z$$, -1000, 1000}, {$CellContext`p2x$$, -1000,
          1000}, {$CellContext`p2y$$, -1000, 
         1000}, {$CellContext`p2z$$, -1000, 1000}, {$CellContext`p3x$$, -1000,
          1000}, {$CellContext`p3y$$, -1000, 
         1000}, {$CellContext`p3z$$, -1000, 1000}, {$CellContext`r1$$, -1000, 
         1000}, {$CellContext`r2$$, -1000, 1000}, {$CellContext`r3$$, -1000, 
         1000}, {$CellContext`RBT$$, -1000, 1000}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{481., {183.849609375, 188.150390625}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.889340154280834*^9, 3.8893401792686453`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"9d352b98-ecc8-426e-91f0-7d8f27a96c78"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 768.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"10b1f2bb-fa5e-4190-8682-bf6f8bac4a72"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 566, 8, 50, "Subtitle",ExpressionUUID->"13c5ecdc-154e-4f67-9a7b-9382566eaf01"],
Cell[CellGroupData[{
Cell[1171, 34, 2612, 88, 78, "Section",ExpressionUUID->"1ad53883-fcac-4661-aa1b-83e4efe082c4"],
Cell[CellGroupData[{
Cell[3808, 126, 1916, 56, 24, "Input",ExpressionUUID->"e3e6d734-cb36-4582-9bb6-3109df4cbc79"],
Cell[5727, 184, 2140, 57, 78, "Output",ExpressionUUID->"eb0433d9-e336-4630-b96a-25da9f77958e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7916, 247, 2291, 75, 78, "Section",ExpressionUUID->"5db066b2-519f-4f7a-9ff7-a743390e639f"],
Cell[CellGroupData[{
Cell[10232, 326, 2009, 53, 41, "Input",ExpressionUUID->"220802a0-6bff-4341-b0c0-f30111c0ab4a"],
Cell[12244, 381, 1931, 57, 44, "Output",ExpressionUUID->"77dd8dae-4c0f-491c-b520-cf23f7c9d1e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14224, 444, 2441, 77, 78, "Section",ExpressionUUID->"a3c9466a-ac11-4d57-b40d-26dc899ec878"],
Cell[16668, 523, 7911, 196, 195, "Input",ExpressionUUID->"fb5d6253-69f0-446c-9b3e-63e8ced039b5"],
Cell[CellGroupData[{
Cell[24604, 723, 470, 9, 22, "Input",ExpressionUUID->"85144087-03aa-4a7e-9132-5d93fb22e0a2"],
Cell[25077, 734, 502, 11, 195, "Output",ExpressionUUID->"3eeb6f7e-5ec6-4a2b-9c09-77d1796aa6ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25616, 750, 1053, 30, 22, "Input",ExpressionUUID->"c6ed0bd6-219b-4a7d-ab12-af0b05958a47"],
Cell[26672, 782, 2605, 51, 420, "Output",ExpressionUUID->"f1f7f5ea-2f48-41f1-bca8-40b509e8a155"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29338, 840, 431, 7, 40, "Subtitle",ExpressionUUID->"469e7a3a-7913-41d8-92cd-a02a041197a6"],
Cell[CellGroupData[{
Cell[29794, 851, 11906, 285, 205, "Input",ExpressionUUID->"1ddfbde5-9a6a-441d-adc1-96b9305391ef"],
Cell[41703, 1138, 11246, 171, 386, "Output",ExpressionUUID->"9d352b98-ecc8-426e-91f0-7d8f27a96c78"]
}, Open  ]]
}, Open  ]]
}
]
*)


